Reduction with Degenerate Gram matrix for One-loop Integrals

An improved PV-reduction method for one-loop integrals with auxiliary vector $R$ has been proposed in \cite{Feng:2021enk,Hu:2021nia}. It has also been shown that the new method is a self-completed method in \cite{Feng:2022uqp}. Analytic reduction coefficients can be easily produced by recursion relations in this method, where the Gram determinant appears in denominators. The singularity caused by Gram determinant is a well-known fact and it is important to address these divergences in a given frame. In this paper, we propose a systematical algorithm to deal with this problem in our method. The key idea is that now the master integral of the highest topology will be decomposed into combinations of master integrals of lower topologies. By demanding the cancellation of divergence for obtained general reduction coefficients, we solve decomposition coefficients as a Taylor series of the Gram determinant. Moreover, the same idea can be applied to other kinds of divergences.

==> results_BubbleTriangle.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48545,       1378]
NotebookOptionsPosition[     47813,       1356]
NotebookOutlinePosition[     48236,       1373]
CellTagsIndexPosition[     48193,       1370]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Bubble", "Section",
 CellChangeTimes->{{3.863410994521888*^9, 
  3.8634109977223454`*^9}},ExpressionUUID->"bc013c0d-1fdc-4fba-8323-\
c5249bd043f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"d", "=", "D"}], ",", 
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "0", "}"}]}], "]"}], " ", "means", " ", 
     SubscriptBox["B", 
      RowBox[{"2", "\[Rule]", 
       RowBox[{
        RowBox[{"\\", "hat"}], 
        RowBox[{"{", "1", "}"}]}]}]], " ", "in", " ", "the", " ", "paper"}]}],
    "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "0", "}"}]}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubsuperscriptBox["M", "0", "2"], "-", 
        SubsuperscriptBox["M", "1", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
             SubsuperscriptBox["M", "0", "2"]}], ")"}]}], "+", 
          RowBox[{"d", " ", 
           SubsuperscriptBox["M", "1", "2"]}]}], ")"}], " ", 
        SubscriptBox["s", "11"]}], 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], "-", 
           SubsuperscriptBox["M", "1", "2"]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", "-", 
             RowBox[{"10", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "0", "4"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "-", 
             RowBox[{"4", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "0", "2"], " ", 
           SubsuperscriptBox["M", "1", "2"]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "4"]}]}], ")"}], " ", 
        SubsuperscriptBox["s", "11", "2"]}], 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], "-", 
           SubsuperscriptBox["M", "1", "2"]}], ")"}], "5"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "192"}], "+", 
               RowBox[{"104", " ", "d"}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               SuperscriptBox["d", "3"]}], ")"}], " ", 
             SubsuperscriptBox["M", "0", "6"]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"192", "-", 
             RowBox[{"8", " ", "d"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SubsuperscriptBox["M", "0", "4"], " ", 
           SubsuperscriptBox["M", "1", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"64", "+", 
             RowBox[{"40", " ", "d"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SubsuperscriptBox["M", "0", "2"], " ", 
           SubsuperscriptBox["M", "1", "4"]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"6", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "6"]}]}], ")"}], " ", 
        SubsuperscriptBox["s", "11", "3"]}], 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], "-", 
           SubsuperscriptBox["M", "1", "2"]}], ")"}], "7"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "0", "2"], "-", 
            SubsuperscriptBox["M", "1", "2"]}], ")"}], "9"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1920", "-", 
            RowBox[{"1232", " ", "d"}], "+", 
            RowBox[{"284", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "4"]}], ")"}], " ", 
          SubsuperscriptBox["M", "0", "8"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2880"}], "+", 
            RowBox[{"648", " ", "d"}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "4"]}], ")"}], " ", 
          SubsuperscriptBox["M", "0", "6"], " ", 
          SubsuperscriptBox["M", "1", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1920", "+", 
            RowBox[{"368", " ", "d"}], "-", 
            RowBox[{"76", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "4"]}], ")"}], " ", 
          SubsuperscriptBox["M", "0", "4"], " ", 
          SubsuperscriptBox["M", "1", "4"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "480"}], "-", 
            RowBox[{"392", " ", "d"}], "-", 
            RowBox[{"76", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "4"]}], ")"}], " ", 
          SubsuperscriptBox["M", "0", "2"], " ", 
          SubsuperscriptBox["M", "1", "6"]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"48", "+", 
            RowBox[{"44", " ", "d"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            SuperscriptBox["d", "3"]}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "8"]}]}], ")"}], " ", 
       SubsuperscriptBox["s", "11", "4"]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["M", "0", "2"]}], "+", 
        SubsuperscriptBox["M", "1", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "d"}], " ", 
           SubsuperscriptBox["M", "0", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "2"]}]}], ")"}], " ", 
        SubscriptBox["s", "11"]}], 
       RowBox[{"d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], "-", 
           SubsuperscriptBox["M", "1", "2"]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SubsuperscriptBox["M", "0", "4"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "-", 
             RowBox[{"4", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "0", "2"], " ", 
           SubsuperscriptBox["M", "1", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24", "-", 
             RowBox[{"10", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "4"]}]}], ")"}], " ", 
        SubsuperscriptBox["s", "11", "2"]}], 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], "-", 
           SubsuperscriptBox["M", "1", "2"]}], ")"}], "5"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "d"}], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"6", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "0", "6"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "64"}], "-", 
             RowBox[{"40", " ", "d"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SubsuperscriptBox["M", "0", "4"], " ", 
           SubsuperscriptBox["M", "1", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"192", "-", 
             RowBox[{"8", " ", "d"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SubsuperscriptBox["M", "0", "2"], " ", 
           SubsuperscriptBox["M", "1", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "192"}], "+", 
             RowBox[{"104", " ", "d"}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             SuperscriptBox["d", "3"]}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "6"]}]}], ")"}], " ", 
        SubsuperscriptBox["s", "11", "3"]}], 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], "-", 
           SubsuperscriptBox["M", "1", "2"]}], ")"}], "7"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "0", "2"], "-", 
            SubsuperscriptBox["M", "1", "2"]}], ")"}], "9"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"48", "+", 
            RowBox[{"44", " ", "d"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            SuperscriptBox["d", "3"]}], ")"}], " ", 
          SubsuperscriptBox["M", "0", "8"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "480"}], "-", 
            RowBox[{"392", " ", "d"}], "-", 
            RowBox[{"76", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "4"]}], ")"}], " ", 
          SubsuperscriptBox["M", "0", "6"], " ", 
          SubsuperscriptBox["M", "1", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1920", "+", 
            RowBox[{"368", " ", "d"}], "-", 
            RowBox[{"76", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "4"]}], ")"}], " ", 
          SubsuperscriptBox["M", "0", "4"], " ", 
          SubsuperscriptBox["M", "1", "4"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2880"}], "+", 
            RowBox[{"648", " ", "d"}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "4"]}], ")"}], " ", 
          SubsuperscriptBox["M", "0", "2"], " ", 
          SubsuperscriptBox["M", "1", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1920", "-", 
            RowBox[{"1232", " ", "d"}], "+", 
            RowBox[{"284", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            SuperscriptBox["d", "4"]}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "8"]}]}], ")"}], " ", 
       SubsuperscriptBox["s", "11", "4"]}]}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{
  3.86341025793528*^9, 3.8634103924055777`*^9, {3.8634110003620462`*^9, 
   3.863411050878654*^9}, {3.863411081934496*^9, 3.863411095616507*^9}, {
   3.863412003262701*^9, 3.863412004750853*^9}, {3.863412629479404*^9, 
   3.863412638758368*^9}, {3.863469054935836*^9, 
   3.8634690897294493`*^9}},ExpressionUUID->"5fec4859-76f5-4537-a463-\
3ad1d89938cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triangle", "Section",
 CellChangeTimes->{{3.863411114494945*^9, 
  3.8634111169567947`*^9}},ExpressionUUID->"ce8bf467-6891-4ae6-aac6-\
d7882c965c17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Q", "=", "Qv"}], ",", 
    RowBox[{
     RowBox[{
     "we", " ", "have", " ", "done", " ", "the", " ", "replacement", " ", 
      SubscriptBox["s", "22"]}], "\[Rule]", 
     FractionBox[
      SuperscriptBox[
       SubscriptBox["s", "12"], "2"], 
      SubscriptBox["s", "11"]]}], ",", 
    RowBox[{
    "G", " ", "is", " ", "the", " ", "determinent", " ", "of", " ", "Gram", 
     " ", "matrix"}], ",", 
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}], " ", "means", " ", 
     SubscriptBox["B", 
      RowBox[{"3", "\[Rule]", 
       RowBox[{
        RowBox[{"\\", "hat"}], 
        RowBox[{"{", "2", "}"}]}]}]], " ", "in", " ", "the", " ", "paper"}]}],
    "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Qv", "=", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["M", "2", "2"]}], " ", 
           SubscriptBox["s", "11"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["s", "11"], "-", 
             SubscriptBox["s", "12"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["s", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], "-", 
             SubscriptBox["s", "11"], "+", 
             SubscriptBox["s", "12"]}], ")"}]}]}], ")"}], "2"], 
       RowBox[{"4", " ", 
        SubscriptBox["s", "11"]}]]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "=", 
     RowBox[{
      FractionBox[
       SubscriptBox["s", "11"], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["M", "2", "2"]}], " ", 
         SubscriptBox["s", "11"]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["s", "11"], "-", 
           SubscriptBox["s", "12"]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["s", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "2"], "-", 
           SubscriptBox["s", "11"], "+", 
           SubscriptBox["s", "12"]}], ")"}]}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "0", "4"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], "-", 
             SubscriptBox["s", "11"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], "+", 
             SubscriptBox["s", "11"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "Q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["M", "2", "2"]}], " ", 
           SubscriptBox["s", "11"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["s", "11"], "-", 
             SubscriptBox["s", "12"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["s", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], "-", 
             SubscriptBox["s", "11"], "+", 
             SubscriptBox["s", "12"]}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
        SuperscriptBox["G", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "0", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "1", "2"], "-", 
              SubscriptBox["s", "11"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "1", "2"], "+", 
              SubscriptBox["s", "11"]}], ")"}]}]}], ")"}], "2"]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], " ", 
        SuperscriptBox["Q", "2"], " ", 
        SubscriptBox["s", "11"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["M", "2", "2"]}], " ", 
           SubscriptBox["s", "11"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["s", "11"], "-", 
             SubscriptBox["s", "12"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["s", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], "-", 
             SubscriptBox["s", "11"], "+", 
             SubscriptBox["s", "12"]}], ")"}]}]}], ")"}]}]]}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SubscriptBox["s", "12"], 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["M", "2", "2"]}], " ", 
          SubscriptBox["s", "11"]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["s", "11"], "-", 
            SubscriptBox["s", "12"]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["s", "12"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "2"], "-", 
            SubscriptBox["s", "11"], "+", 
            SubscriptBox["s", "12"]}], ")"}]}]}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["M", "0", "4"], " ", 
           SubsuperscriptBox["s", "11", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["M", "2", "2"]}], " ", 
              SubscriptBox["s", "11"]}], "+", 
             SubsuperscriptBox["s", "12", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "0", "2"], " ", 
           SubscriptBox["s", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubscriptBox["s", "11"]}], "+", 
             SubsuperscriptBox["s", "12", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "Q", " ", 
        SubscriptBox["s", "11"], " ", 
        SubscriptBox["s", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], " ", 
           SubscriptBox["s", "11"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["s", "11"]}], "+", 
             SubscriptBox["s", "12"]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["s", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], "-", 
             SubscriptBox["s", "11"], "+", 
             SubscriptBox["s", "12"]}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
        SuperscriptBox["G", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["M", "0", "4"], " ", 
            SubsuperscriptBox["s", "11", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["M", "2", "2"]}], " ", 
               SubscriptBox["s", "11"]}], "+", 
              SubsuperscriptBox["s", "12", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "0", "2"], " ", 
            SubscriptBox["s", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], " ", 
               SubscriptBox["s", "11"]}], "+", 
              SubsuperscriptBox["s", "12", "2"]}], ")"}]}]}], ")"}], "2"]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        SuperscriptBox["Q", "2"], " ", 
        SubsuperscriptBox["s", "11", "2"], " ", 
        SubsuperscriptBox["s", "12", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], " ", 
           SubscriptBox["s", "11"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["s", "11"]}], "+", 
             SubscriptBox["s", "12"]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["s", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], "-", 
             SubscriptBox["s", "11"], "+", 
             SubscriptBox["s", "12"]}], ")"}]}]}], ")"}]}]]}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
        SuperscriptBox["G", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], " ", 
            SubsuperscriptBox["s", "11", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["M", "2", "2"]}], " ", 
               SubscriptBox["s", "11"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["s", "11"], "-", 
                 SubscriptBox["s", "12"]}], ")"}], "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            SubscriptBox["s", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], " ", 
               SubscriptBox["s", "11"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["s", "11"], "-", 
                 SubscriptBox["s", "12"]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
         "2"]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d"}], ")"}], " ", 
        SuperscriptBox["Q", "2"], " ", 
        SubsuperscriptBox["s", "11", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["s", "11"], "-", 
           SubscriptBox["s", "12"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], " ", 
           SubscriptBox["s", "11"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["s", "11"]}], "+", 
             SubscriptBox["s", "12"]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["s", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], "-", 
             SubscriptBox["s", "11"], "+", 
             SubscriptBox["s", "12"]}], ")"}]}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], " ", 
           SubsuperscriptBox["s", "11", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["M", "2", "2"]}], " ", 
              SubscriptBox["s", "11"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["s", "11"], "-", 
                SubscriptBox["s", "12"]}], ")"}], "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "2"], " ", 
           SubscriptBox["s", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubscriptBox["s", "11"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["s", "11"], "-", 
                SubscriptBox["s", "12"]}], ")"}], "2"]}], ")"}]}]}], ")"}]}], 
       
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "Q", " ", 
        SubscriptBox["s", "11"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["s", "11"], "-", 
          SubscriptBox["s", "12"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], " ", 
           SubscriptBox["s", "11"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["s", "11"]}], "+", 
             SubscriptBox["s", "12"]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["s", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], "-", 
             SubscriptBox["s", "11"], "+", 
             SubscriptBox["s", "12"]}], ")"}]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["s", "11"]}], "+", 
        SubscriptBox["s", "12"]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["M", "2", "2"]}], " ", 
         SubscriptBox["s", "11"]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["s", "11"], "-", 
           SubscriptBox["s", "12"]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["s", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "2"], "-", 
           SubscriptBox["s", "11"], "+", 
           SubscriptBox["s", "12"]}], ")"}]}]}]]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "0", "}"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "G"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "Q", " ", 
         SubscriptBox["s", "12"]}]]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], " ", 
         SuperscriptBox["Q", "2"], " ", 
         SubscriptBox["s", "11"], " ", 
         SubsuperscriptBox["s", "12", "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["G", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", 
          SubsuperscriptBox["M", "0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["s", "11", "2"], "+", 
            RowBox[{
             SubscriptBox["s", "11"], " ", 
             SubscriptBox["s", "12"]}], "+", 
            SubsuperscriptBox["s", "12", "2"]}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["M", "2", "4"], " ", 
             SubsuperscriptBox["s", "11", "2"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], " ", 
             SubscriptBox["s", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "1", "2"], "-", 
               SubscriptBox["s", "11"], "-", 
               RowBox[{"2", " ", 
                SubscriptBox["s", "12"]}]}], ")"}], " ", 
             SubscriptBox["s", "12"]}], "+", 
            RowBox[{
             SubsuperscriptBox["s", "12", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "1", "4"], "+", 
               SubsuperscriptBox["s", "11", "2"], "+", 
               RowBox[{
                SubscriptBox["s", "11"], " ", 
                SubscriptBox["s", "12"]}], "+", 
               SubsuperscriptBox["s", "12", "2"], "-", 
               RowBox[{
                SubsuperscriptBox["M", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubscriptBox["s", "11"]}], "+", 
                  SubscriptBox["s", "12"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          SubsuperscriptBox["M", "0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             SubsuperscriptBox["M", "2", "2"], " ", 
             SubscriptBox["s", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["s", "11"]}], "+", 
               SubscriptBox["s", "12"]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["s", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "d"}], " ", 
                SubsuperscriptBox["s", "11", "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
                SubscriptBox["s", "11"], " ", 
                SubscriptBox["s", "12"]}], "-", 
               RowBox[{"d", " ", 
                SubsuperscriptBox["s", "12", "2"]}], "+", 
               RowBox[{"d", " ", 
                SubsuperscriptBox["M", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["s", "11"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["s", "12"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "G"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "Q", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["s", "11"], "-", 
           SubscriptBox["s", "12"]}], ")"}]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox["G", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            SubsuperscriptBox["M", "0", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["s", "11"], "-", 
               SubscriptBox["s", "12"]}], ")"}], "2"]}], "-", 
           RowBox[{"d", " ", 
            SubsuperscriptBox["M", "0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["s", "11"], "-", 
              SubscriptBox["s", "12"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["M", "2", "2"]}], " ", 
               SubscriptBox["s", "11"]}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["s", "11", "2"]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubscriptBox["s", "11"]}], "-", 
                 RowBox[{"2", " ", 
                  SubscriptBox["s", "12"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SubscriptBox["s", "11"], " ", 
               SubscriptBox["s", "12"]}], "+", 
              SubsuperscriptBox["s", "12", "2"]}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            SubsuperscriptBox["M", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["s", "11", "2"]}], "-", 
              RowBox[{"3", " ", 
               SubscriptBox["s", "11"], " ", 
               SubscriptBox["s", "12"]}], "+", 
              SubsuperscriptBox["s", "12", "2"]}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["M", "2", "4"], " ", 
               SubsuperscriptBox["s", "11", "2"]}], "+", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], " ", 
               SubscriptBox["s", "11"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SubsuperscriptBox["s", "11", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SubscriptBox["s", "11"], " ", 
                  SubscriptBox["s", "12"]}], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["s", "12", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["s", "11"], "-", 
                  SubscriptBox["s", "12"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["s", "11", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SubscriptBox["s", "11"], " ", 
                  SubscriptBox["s", "12"]}], "+", 
                 SubsuperscriptBox["s", "12", "2"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d", " ", 
               SubsuperscriptBox["M", "2", "2"], " ", 
               SubscriptBox["s", "11"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubscriptBox["s", "11"]}], "-", 
                 SubscriptBox["s", "12"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["s", "11"], "-", 
                 SubscriptBox["s", "12"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                  SubsuperscriptBox["s", "11", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                  SubscriptBox["s", "11"], " ", 
                  SubscriptBox["s", "12"]}], "-", 
                 RowBox[{"d", " ", 
                  SubsuperscriptBox["s", "12", "2"]}]}], ")"}]}]}], ")"}]}]}],
           ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], " ", 
         SuperscriptBox["Q", "2"], " ", 
         SubscriptBox["s", "11"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["s", "11"], "-", 
            SubscriptBox["s", "12"]}], ")"}], "3"]}], ")"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "G", " ", 
        SubscriptBox["s", "11"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "Q", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["s", "11"], "-", 
          SubscriptBox["s", "12"]}], ")"}], " ", 
        SubscriptBox["s", "12"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox["Q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["s", "11"], "-", 
            SubscriptBox["s", "12"]}], ")"}], "3"], " ", 
         SubsuperscriptBox["s", "12", "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["G", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", 
          SubsuperscriptBox["M", "0", "4"], " ", 
          SubsuperscriptBox["s", "11", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["s", "11"], "-", 
             SubscriptBox["s", "12"]}], ")"}], "2"]}], "+", 
         RowBox[{"d", " ", 
          SubsuperscriptBox["M", "2", "4"], " ", 
          SubsuperscriptBox["s", "11", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["s", "11", "2"], "-", 
            RowBox[{"3", " ", 
             SubscriptBox["s", "11"], " ", 
             SubscriptBox["s", "12"]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["s", "12", "2"]}]}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          SubsuperscriptBox["M", "0", "2"], " ", 
          SubscriptBox["s", "11"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["s", "11"], "-", 
            SubscriptBox["s", "12"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], " ", 
             SubscriptBox["s", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SubscriptBox["s", "11"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["s", "12"]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["s", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SubsuperscriptBox["M", "1", "2"]}], " ", 
                SubscriptBox["s", "11"]}], "+", 
               SubsuperscriptBox["s", "11", "2"], "-", 
               RowBox[{"4", " ", 
                SubscriptBox["s", "11"], " ", 
                SubscriptBox["s", "12"]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["s", "12", "2"]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"d", " ", 
          SubsuperscriptBox["s", "12", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], " ", 
             SubsuperscriptBox["s", "11", "2"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], " ", 
             SubscriptBox["s", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SubsuperscriptBox["s", "11", "2"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["s", "11"], " ", 
                SubscriptBox["s", "12"]}], "-", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["s", "12", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["s", "11"], "-", 
                SubscriptBox["s", "12"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["s", "11", "2"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["s", "11"], " ", 
                SubscriptBox["s", "12"]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["s", "12", "2"]}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          SubsuperscriptBox["M", "2", "2"], " ", 
          SubscriptBox["s", "11"], " ", 
          SubscriptBox["s", "12"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "d"}], " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             SubscriptBox["s", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["s", "11"], "-", 
               RowBox[{"3", " ", 
                SubscriptBox["s", "12"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["s", "11"], "-", 
               SubscriptBox["s", "12"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                SubsuperscriptBox["s", "11", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                SubscriptBox["s", "11"], " ", 
                SubscriptBox["s", "12"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                SubsuperscriptBox["s", "12", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.8634111228915443`*^9, 3.863411123774313*^9}, {
  3.863411993995064*^9, 3.863412092975478*^9}, {3.8634123531614532`*^9, 
  3.863412372201631*^9}, {3.863412510132908*^9, 3.863412528542872*^9}, {
  3.863412604407688*^9, 3.8634126760503883`*^9}, {3.863412738860613*^9, 
  3.8634127549348087`*^9}, {3.8634128169376783`*^9, 3.863412830970065*^9}, {
  3.863412944101706*^9, 3.863412945648569*^9}, {3.863413001423212*^9, 
  3.86341300381317*^9}, {3.863413081770376*^9, 3.863413109867178*^9}, {
  3.863468870758357*^9, 
  3.863469050348551*^9}},ExpressionUUID->"4b338a94-7ea9-4842-9ff8-\
6435813bd54d"]
}, Open  ]]
},
WindowSize->{1848, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.8 Inherited,
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 3, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"35b6c875-deb2-4d4c-b06c-1fc47ece489a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 153, 3, 119, "Section",ExpressionUUID->"bc013c0d-1fdc-4fba-8323-c5249bd043f6"],
Cell[736, 27, 14076, 390, 268, "Code",ExpressionUUID->"5fec4859-76f5-4537-a463-3ad1d89938cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14849, 422, 155, 3, 119, "Section",ExpressionUUID->"ce8bf467-6891-4ae6-aac6-d7882c965c17"],
Cell[15007, 427, 32790, 926, 684, "Code",ExpressionUUID->"4b338a94-7ea9-4842-9ff8-6435813bd54d"]
}, Open  ]]
}
]
*)



==> results_sunset.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    582646,      14973]
NotebookOptionsPosition[    579903,      14931]
NotebookOutlinePosition[    580315,      14948]
CellTagsIndexPosition[    580272,      14945]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"all", " ", "the", " ", "0"}], "-", 
     RowBox[{"order", " ", "coefficients", " ", "are", " ", "0"}]}], ",", " ", 
    RowBox[{"so", " ", "we", " ", 
     RowBox[{"omitted", ".", " ", "To"}], " ", "get", " ", 
     SuperscriptBox[
      SubscriptBox["B", 
       RowBox[{"i", "\[Rule]", "j"}]], 
      RowBox[{"{", "k", "}"}]]}], ",", " ", 
    RowBox[{"you", " ", "just", " ", "use", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "."}]}]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"To", " ", "get", " ", 
     SuperscriptBox[
      SubscriptBox["F", "i"], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["r", 
         RowBox[{"1", ","}]], 
        SubscriptBox["r", "2"]}], ")"}]]}], ",", " ", 
    RowBox[{
     RowBox[{"you", " ", "just", " ", "use", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          SubscriptBox["r", "1"], ",", 
          SubscriptBox["r", "2"]}], "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", " ", "Here"}], " ", "i"}], "=", 
     "1"}], ",", "2", ",", "3", ",", "4", ",", " ", 
    RowBox[{"to", " ", "donote", " ", 
     SubscriptBox["I", "1"]}], ",", 
    SubscriptBox["I", "5"], ",", 
    SubscriptBox["I", "6"], ",", 
    RowBox[{
     SubscriptBox["I", "7"], " ", 
     RowBox[{"respectively", "."}]}]}], " ", "*)"}]}]], "Code",
 CellChangeTimes->{
  3.8633818338924913`*^9, {3.8646293994491043`*^9, 3.86462944089492*^9}, {
   3.8646295032861137`*^9, 
   3.864629620341613*^9}},ExpressionUUID->"0f919e3c-180e-4105-bb44-\
830da8d70474"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubsuperscriptBox["M", "2", "2"]}], "-", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubscriptBox["M", 
           RowBox[{"12", ",", "3"}]]}], "+", 
         RowBox[{"2", " ", "d", " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubscriptBox["M", 
           RowBox[{"12", ",", "3"}]]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", 
           RowBox[{"12", ",", "3"}], "2"]}], "-", 
         RowBox[{"d", " ", 
          SubsuperscriptBox["M", 
           RowBox[{"12", ",", "3"}], "2"]}]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubsuperscriptBox["M", "2", "2"]}], "-", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"26", " ", "d"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           SuperscriptBox["d", "3"]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "+", 
           RowBox[{"54", " ", "d"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           SuperscriptBox["d", "3"]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"26", " ", "d"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           SuperscriptBox["d", "3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"7", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"22", " ", "d"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"7", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"31", " ", "d"}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18"}], "+", 
              RowBox[{"27", " ", "d"}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"31", " ", "d"}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"88", " ", "d"}], "-", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "60"}], "+", 
              RowBox[{"104", " ", "d"}], "-", 
              RowBox[{"43", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"88", " ", "d"}], "-", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"6", " ", "d"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "5"]}]], 
      "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "+", 
           RowBox[{"102", " ", "d"}], "-", 
           RowBox[{"47", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["d", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "16"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5760"}], "+", 
           RowBox[{"8736", " ", "d"}], "-", 
           RowBox[{"4984", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"1378", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"191", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "14"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"26", " ", "d"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           SuperscriptBox["d", "3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"40", " ", "d"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"52", " ", "d"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"40", " ", "d"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "384"}], "+", 
              RowBox[{"32", " ", "d"}], "+", 
              RowBox[{"296", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"122", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1920", "-", 
              RowBox[{"4768", " ", "d"}], "+", 
              RowBox[{"3624", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"926", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"75", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "384"}], "+", 
              RowBox[{"32", " ", "d"}], "+", 
              RowBox[{"296", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"122", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"384", "-", 
              RowBox[{"3872", " ", "d"}], "+", 
              RowBox[{"3784", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1138", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"107", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"4992", "-", 
              RowBox[{"9632", " ", "d"}], "+", 
              RowBox[{"6360", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1486", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"111", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"384", "-", 
              RowBox[{"3872", " ", "d"}], "+", 
              RowBox[{"3784", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1138", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"107", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4224", "-", 
              RowBox[{"11488", " ", "d"}], "+", 
              RowBox[{"8744", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2402", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"217", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"7296", "-", 
              RowBox[{"16160", " ", "d"}], "+", 
              RowBox[{"11000", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2698", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"217", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4224", "-", 
              RowBox[{"11488", " ", "d"}], "+", 
              RowBox[{"8744", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2402", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"217", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"3360", " ", "d"}], "-", 
              RowBox[{"3080", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1230", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"223", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6912"}], "+", 
              RowBox[{"22896", " ", "d"}], "-", 
              RowBox[{"25428", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"11156", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2055", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"133", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "47232"}], "+", 
              RowBox[{"139488", " ", "d"}], "-", 
              RowBox[{"140344", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"57302", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"9911", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"607", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6912"}], "+", 
              RowBox[{"22896", " ", "d"}], "-", 
              RowBox[{"25428", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"11156", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2055", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"133", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"1152", "-", 
              RowBox[{"3360", " ", "d"}], "+", 
              RowBox[{"3080", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1230", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"223", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5760"}], "+", 
              RowBox[{"17376", " ", "d"}], "-", 
              RowBox[{"17464", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7638", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1511", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"111", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"2208", " ", "d"}], "-", 
              RowBox[{"1064", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"272", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"61", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21888"}], "+", 
              RowBox[{"69600", " ", "d"}], "-", 
              RowBox[{"74648", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"31382", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"5467", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"331", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"2208", " ", "d"}], "-", 
              RowBox[{"1064", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"272", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"61", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5760"}], "+", 
              RowBox[{"17376", " ", "d"}], "-", 
              RowBox[{"17464", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7638", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1511", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"111", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8064"}], "+", 
              RowBox[{"21216", " ", "d"}], "-", 
              RowBox[{"20360", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"8790", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1741", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"129", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14976"}], "+", 
              RowBox[{"44544", " ", "d"}], "-", 
              RowBox[{"45944", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"19590", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"3601", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"237", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54144"}], "+", 
              RowBox[{"163104", " ", "d"}], "-", 
              RowBox[{"168664", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"71106", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"12791", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"819", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14976"}], "+", 
              RowBox[{"44544", " ", "d"}], "-", 
              RowBox[{"45944", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"19590", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"3601", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"237", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8064"}], "+", 
              RowBox[{"21216", " ", "d"}], "-", 
              RowBox[{"20360", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"8790", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1741", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"129", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.86338142818132*^9, 3.863381562892346*^9}, {
   3.8633816057658777`*^9, 3.863381825751327*^9}, 3.8633839440029783`*^9, {
   3.863383991106822*^9, 3.863383992861418*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"79da00e3-23e5-4458-bc16-cb84862a8cc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubsuperscriptBox["M", "2", "2"]}], "+", 
         RowBox[{"6", " ", 
          SubsuperscriptBox["M", "2", "2"], " ", 
          SubscriptBox["M", 
           RowBox[{"12", ",", "3"}]]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SubsuperscriptBox["M", "2", "2"], " ", 
          SubscriptBox["M", 
           RowBox[{"12", ",", "3"}]]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", 
           RowBox[{"12", ",", "3"}], "2"]}], "+", 
         RowBox[{"d", " ", 
          SubsuperscriptBox["M", 
           RowBox[{"12", ",", "3"}], "2"]}]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubsuperscriptBox["M", "2", "2"]}], "+", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "3"]}]]}], "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"26", " ", "d"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           SuperscriptBox["d", "3"]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"7", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "d", " ", 
            SubsuperscriptBox["M", "2", "2"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"88", " ", "d"}], "-", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18"}], "+", 
              RowBox[{"27", " ", "d"}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"26", " ", "d"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"26", " ", "d"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"102", " ", "d"}], "-", 
              RowBox[{"41", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"26", " ", "d"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"62", " ", "d"}], "-", 
              RowBox[{"30", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"120", " ", "d"}], "-", 
              RowBox[{"47", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"120", " ", "d"}], "-", 
              RowBox[{"47", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"26", " ", "d"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"54", " ", "d"}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"126", " ", "d"}], "-", 
              RowBox[{"49", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"72", "-", 
              RowBox[{"138", " ", "d"}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"26", " ", "d"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"6", " ", "d"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "5"]}]], 
      "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "+", 
           RowBox[{"102", " ", "d"}], "-", 
           RowBox[{"47", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["d", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "16"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"7", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "14"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96", "+", 
              RowBox[{"16", " ", "d"}], "-", 
              RowBox[{"70", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"58", " ", "d"}], "-", 
              RowBox[{"23", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1920", "-", 
              RowBox[{"5152", " ", "d"}], "+", 
              RowBox[{"4104", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1178", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"111", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4992"}], "+", 
              RowBox[{"9632", " ", "d"}], "-", 
              RowBox[{"6360", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1486", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"111", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"384", "-", 
              RowBox[{"320", " ", "d"}], "+", 
              RowBox[{"80", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              SuperscriptBox["d", "4"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"102", " ", "d"}], "-", 
              RowBox[{"47", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5760"}], "+", 
              RowBox[{"13344", " ", "d"}], "-", 
              RowBox[{"11416", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4522", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"839", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"59", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"2640", " ", "d"}], "-", 
              RowBox[{"2264", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"903", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"169", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"102", " ", "d"}], "-", 
              RowBox[{"47", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8064"}], "+", 
              RowBox[{"21216", " ", "d"}], "-", 
              RowBox[{"20360", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"8790", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1741", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"129", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3456"}], "+", 
              RowBox[{"12960", " ", "d"}], "-", 
              RowBox[{"15336", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7094", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1389", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"97", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"12672", "-", 
              RowBox[{"32928", " ", "d"}], "+", 
              RowBox[{"30424", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"12142", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"2141", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"137", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "576"}], "+", 
              RowBox[{"2184", " ", "d"}], "-", 
              RowBox[{"2170", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"895", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"164", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5760"}], "+", 
              RowBox[{"8736", " ", "d"}], "-", 
              RowBox[{"4984", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1378", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"191", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12672", "-", 
              RowBox[{"41568", " ", "d"}], "+", 
              RowBox[{"42472", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"17502", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"3065", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"189", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24192", "-", 
              RowBox[{"78048", " ", "d"}], "+", 
              RowBox[{"81768", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"34402", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"6123", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"383", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1152", "-", 
              RowBox[{"9120", " ", "d"}], "+", 
              RowBox[{"11192", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"4698", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"763", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"72", " ", "d"}], "-", 
              RowBox[{"26", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"3360", " ", "d"}], "-", 
              RowBox[{"3080", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1230", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"223", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17280"}], "+", 
              RowBox[{"52320", " ", "d"}], "-", 
              RowBox[{"54472", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"23190", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"4221", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"273", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "47232"}], "+", 
              RowBox[{"139488", " ", "d"}], "-", 
              RowBox[{"140344", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"57302", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"9911", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"607", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24192"}], "+", 
              RowBox[{"65376", " ", "d"}], "-", 
              RowBox[{"61704", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"24946", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"4443", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"287", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "-", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"3360", " ", "d"}], "-", 
              RowBox[{"3080", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1230", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"223", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"12000", " ", "d"}], "-", 
              RowBox[{"15224", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7198", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1459", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"107", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "10"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8064"}], "+", 
              RowBox[{"21216", " ", "d"}], "-", 
              RowBox[{"18956", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7359", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1276", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"81", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31104"}], "+", 
              RowBox[{"97056", " ", "d"}], "-", 
              RowBox[{"102432", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"42584", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"7359", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"445", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3456"}], "+", 
              RowBox[{"11520", " ", "d"}], "-", 
              RowBox[{"12828", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5329", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"885", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"50", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33408"}], "+", 
              RowBox[{"93408", " ", "d"}], "-", 
              RowBox[{"89032", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"35986", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"6371", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"407", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"1344", " ", "d"}], "-", 
              RowBox[{"560", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"110", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "5"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "10"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12672", "-", 
              RowBox[{"38688", " ", "d"}], "+", 
              RowBox[{"37720", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"15950", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"3053", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"217", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "10"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6912"}], "+", 
              RowBox[{"22896", " ", "d"}], "-", 
              RowBox[{"25428", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"11156", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2055", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"133", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8064"}], "+", 
              RowBox[{"24672", " ", "d"}], "-", 
              RowBox[{"25592", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"10642", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1863", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"115", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8064"}], "+", 
              RowBox[{"24672", " ", "d"}], "-", 
              RowBox[{"25592", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"10642", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1863", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"115", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24192"}], "+", 
              RowBox[{"65376", " ", "d"}], "-", 
              RowBox[{"61704", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"24946", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"4443", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"287", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "8"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "576"}], "+", 
              RowBox[{"2184", " ", "d"}], "-", 
              RowBox[{"2170", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"895", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"164", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "10"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863381849505909*^9, 3.86338189956933*^9}, {
  3.8633839988378677`*^9, 3.863384027117536*^9}},
 CellLabel->
  "In[581]:=",ExpressionUUID->"dd87b41f-e53c-4740-bb4e-cf54371b43bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["M", 
         RowBox[{"12", ",", "3"}]]}], "d"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "2"]}]]}], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"26", " ", "d"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"]}], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"16", " ", "d"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"26", " ", "d"}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"14", " ", "d"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"74", " ", "d"}], "-", 
              RowBox[{"25", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"32", " ", "d"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"44", " ", "d"}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"4", " ", "d"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"6", " ", "d"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "4"]}]], 
      "8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "288"}], "+", 
           RowBox[{"552", " ", "d"}], "-", 
           RowBox[{"440", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"180", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"37", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "14"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"7", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", "+", 
              RowBox[{"28", " ", "d"}], "-", 
              RowBox[{"28", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"18", "-", 
              RowBox[{"24", " ", "d"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"7", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"32", " ", "d"}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"64", " ", "d"}], "-", 
              RowBox[{"28", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"10", " ", "d"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"96", "-", 
              RowBox[{"392", " ", "d"}], "+", 
              RowBox[{"332", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"88", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"240", "-", 
              RowBox[{"452", " ", "d"}], "+", 
              RowBox[{"320", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"85", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"104", " ", "d"}], "-", 
              RowBox[{"132", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"288", "+", 
              RowBox[{"168", " ", "d"}], "-", 
              RowBox[{"508", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"236", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"35", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "5"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2016"}], "+", 
              RowBox[{"6888", " ", "d"}], "-", 
              RowBox[{"7172", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3008", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"529", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1440"}], "+", 
              RowBox[{"4632", " ", "d"}], "-", 
              RowBox[{"4324", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1760", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"317", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"19", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "288"}], "+", 
              RowBox[{"312", " ", "d"}], "-", 
              RowBox[{"156", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"52", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "5"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "864"}], "+", 
              RowBox[{"3096", " ", "d"}], "-", 
              RowBox[{"3216", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1372", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"255", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"474", " ", "d"}], "-", 
              RowBox[{"642", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"269", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"41", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5472", "-", 
              RowBox[{"15528", " ", "d"}], "+", 
              RowBox[{"15668", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"6556", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"1165", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"71", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "144"}], "+", 
              RowBox[{"348", " ", "d"}], "-", 
              RowBox[{"262", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"114", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"29", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "288"}], "+", 
              RowBox[{"1272", " ", "d"}], "-", 
              RowBox[{"1388", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"596", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"109", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"3", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{"624", "-", 
              RowBox[{"1180", " ", "d"}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"55", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              SuperscriptBox["d", "4"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6336", "-", 
              RowBox[{"20064", " ", "d"}], "+", 
              RowBox[{"21332", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"8584", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"1387", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"77", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4608"}], "+", 
              RowBox[{"10704", " ", "d"}], "-", 
              RowBox[{"8324", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3280", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"649", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"47", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"72", "+", 
              RowBox[{"222", " ", "d"}], "-", 
              RowBox[{"280", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"135", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "864"}], "+", 
              RowBox[{"3096", " ", "d"}], "-", 
              RowBox[{"3216", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1372", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"255", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "720"}], "+", 
              RowBox[{"2604", " ", "d"}], "-", 
              RowBox[{"2996", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1243", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"202", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3168"}], "+", 
              RowBox[{"9096", " ", "d"}], "-", 
              RowBox[{"8896", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3572", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"611", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"37", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "144"}], "+", 
              RowBox[{"708", " ", "d"}], "-", 
              RowBox[{"946", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"419", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"71", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "288"}], "+", 
              RowBox[{"840", " ", "d"}], "-", 
              RowBox[{"704", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"308", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"73", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863386562522542*^9, 3.863386567640847*^9}, {
  3.863386653157757*^9, 3.863386674343598*^9}},
 CellLabel->
  "In[658]:=",ExpressionUUID->"2a7e852b-2c18-4647-ae30-534195d35fc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"2", ",", "5"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubsuperscriptBox["M", "1", "2"]}], "+", 
          RowBox[{"d", " ", 
           SubsuperscriptBox["M", "1", "2"]}]}], ")"}]}], 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubsuperscriptBox["M", "1", "2"], " ", 
           SubsuperscriptBox["M", "2", "2"]}], "+", 
          SubsuperscriptBox["M", 
           RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]]}], ",", 
     "\[IndentingNewLine]", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "48"}], "+", 
            RowBox[{"56", " ", "d"}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            SuperscriptBox["d", "3"]}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"20", "-", 
            RowBox[{"8", " ", "d"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "+", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"28", " ", "d"}], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "3"]}]}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "+", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", 
               RowBox[{"58", " ", "d"}], "-", 
               RowBox[{"33", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["d", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "4"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "+", 
               RowBox[{"70", " ", "d"}], "-", 
               RowBox[{"37", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["d", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "2"], " ", 
             SubsuperscriptBox["M", "3", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", 
               RowBox[{"58", " ", "d"}], "-", 
               RowBox[{"33", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["d", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "1", "4"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "+", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}]], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["d", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"6", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "5"]}]]}], "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2304"}], "+", 
           RowBox[{"4608", " ", "d"}], "-", 
           RowBox[{"3456", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"1196", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"192", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "14"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2112", "-", 
           RowBox[{"2912", " ", "d"}], "+", 
           RowBox[{"1156", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"31", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           SuperscriptBox["d", "5"]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "96"}], "+", 
           RowBox[{"116", " ", "d"}], "-", 
           RowBox[{"39", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["d", "3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"880", " ", "d"}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"242", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1344", "-", 
              RowBox[{"3856", " ", "d"}], "+", 
              RowBox[{"3056", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"806", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"67", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"880", " ", "d"}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"242", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1920", "-", 
              RowBox[{"5032", " ", "d"}], "+", 
              RowBox[{"3318", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"645", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2592", "-", 
              RowBox[{"6168", " ", "d"}], "+", 
              RowBox[{"3822", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"685", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1920", "-", 
              RowBox[{"5032", " ", "d"}], "+", 
              RowBox[{"3318", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"645", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1056", "-", 
              RowBox[{"2512", " ", "d"}], "+", 
              RowBox[{"2054", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"593", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1536", "-", 
              RowBox[{"4160", " ", "d"}], "+", 
              RowBox[{"3710", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"985", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"79", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1056", "-", 
              RowBox[{"2512", " ", "d"}], "+", 
              RowBox[{"2054", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"593", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1344", "-", 
              RowBox[{"6352", " ", "d"}], "+", 
              RowBox[{"5312", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1274", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"85", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"4800", "-", 
              RowBox[{"10096", " ", "d"}], "+", 
              RowBox[{"6944", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1570", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"117", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1344", "-", 
              RowBox[{"6352", " ", "d"}], "+", 
              RowBox[{"5312", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1274", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"85", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "192"}], "-", 
              RowBox[{"1696", " ", "d"}], "+", 
              RowBox[{"2116", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"776", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"83", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4608"}], "+", 
              RowBox[{"15456", " ", "d"}], "-", 
              RowBox[{"18912", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"9692", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2064", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"151", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19968"}], "+", 
              RowBox[{"66368", " ", "d"}], "-", 
              RowBox[{"78048", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"38060", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"7608", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"521", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4608"}], "+", 
              RowBox[{"15456", " ", "d"}], "-", 
              RowBox[{"18912", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"9692", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2064", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"151", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "192"}], "-", 
              RowBox[{"1696", " ", "d"}], "+", 
              RowBox[{"2116", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"776", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"83", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8633819751981783`*^9, 3.863382007109681*^9}, {
  3.863382529379627*^9, 3.863382543305537*^9}, {3.863382693751089*^9, 
  3.863382694022273*^9}, {3.8633827697577887`*^9, 3.863382787408993*^9}, {
  3.863382857907877*^9, 3.863382860400708*^9}, {3.863382896989051*^9, 
  3.863382926090991*^9}, {3.863383572919175*^9, 3.863383640688671*^9}, {
  3.863384292461186*^9, 3.863384294091819*^9}, {3.86338643533346*^9, 
  3.863386438966043*^9}},
 CellLabel->
  "In[579]:=",ExpressionUUID->"02a7b607-d0e3-4c8b-becb-063aab27f65f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"3", ",", "5"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SubscriptBox["M", 
        RowBox[{"12", ",", "3"}]]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubsuperscriptBox["M", "2", "2"]}], "+", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "3"]}]]}], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "48"}], "+", 
           RowBox[{"56", " ", "d"}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           SuperscriptBox["d", "3"]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"6", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"5", " ", "d"}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"3", " ", "d"}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"9", " ", "d"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"4", " ", "d"}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"128", " ", "d"}], "-", 
              RowBox[{"60", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32"}], "+", 
              RowBox[{"70", " ", "d"}], "-", 
              RowBox[{"37", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"28", " ", "d"}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"11", " ", "d"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"6", " ", "d"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "5"]}]], 
      "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2304"}], "+", 
           RowBox[{"4608", " ", "d"}], "-", 
           RowBox[{"3456", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"1196", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"192", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "14"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "384"}], "-", 
              RowBox[{"1312", " ", "d"}], "+", 
              RowBox[{"1704", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"478", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3840"}], "+", 
              RowBox[{"5024", " ", "d"}], "-", 
              RowBox[{"2160", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"362", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"31", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"6", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "384"}], "+", 
              RowBox[{"560", " ", "d"}], "-", 
              RowBox[{"254", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "288"}], "+", 
              RowBox[{"516", " ", "d"}], "-", 
              RowBox[{"272", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "192"}], "+", 
              RowBox[{"280", " ", "d"}], "-", 
              RowBox[{"130", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5376", "-", 
              RowBox[{"13216", " ", "d"}], "+", 
              RowBox[{"9264", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2066", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"147", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"4800", "-", 
              RowBox[{"10096", " ", "d"}], "+", 
              RowBox[{"6944", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1570", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"117", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2688"}], "+", 
              RowBox[{"512", " ", "d"}], "+", 
              RowBox[{"1360", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"482", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"23", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7680"}], "+", 
              RowBox[{"19456", " ", "d"}], "-", 
              RowBox[{"16432", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5412", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"572", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16896"}], "+", 
              RowBox[{"55744", " ", "d"}], "-", 
              RowBox[{"64928", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"31588", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"6352", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"439", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"43008", "-", 
              RowBox[{"127232", " ", "d"}], "+", 
              RowBox[{"128752", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"54692", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"9524", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"575", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"5696", " ", "d"}], "-", 
              RowBox[{"6048", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2604", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"456", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"25", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3072"}], "+", 
              RowBox[{"3904", " ", "d"}], "-", 
              RowBox[{"1408", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"188", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"56", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"17664", "-", 
              RowBox[{"60800", " ", "d"}], "+", 
              RowBox[{"68576", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"32276", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"6352", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"431", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"5696", " ", "d"}], "-", 
              RowBox[{"6784", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3260", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"632", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"41", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3840"}], "+", 
              RowBox[{"7808", " ", "d"}], "-", 
              RowBox[{"6624", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2884", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"624", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"51", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9984"}], "+", 
              RowBox[{"31552", " ", "d"}], "-", 
              RowBox[{"33584", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"15284", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2980", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"207", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"1024", " ", "d"}], "+", 
              RowBox[{"1732", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"692", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21888"}], "+", 
              RowBox[{"73920", " ", "d"}], "-", 
              RowBox[{"88664", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"43604", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"8686", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"589", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5952"}], "+", 
              RowBox[{"18688", " ", "d"}], "-", 
              RowBox[{"21428", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"10668", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2281", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"170", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1536", "-", 
              RowBox[{"7232", " ", "d"}], "+", 
              RowBox[{"7104", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2324", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"168", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11520"}], "+", 
              RowBox[{"34176", " ", "d"}], "-", 
              RowBox[{"36352", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"17252", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"3632", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"271", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13824"}], "+", 
              RowBox[{"44448", " ", "d"}], "-", 
              RowBox[{"49776", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"23236", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"4452", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"293", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19968"}], "+", 
              RowBox[{"66368", " ", "d"}], "-", 
              RowBox[{"78048", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"38060", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"7608", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"521", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{"512", "-", 
              RowBox[{"1504", " ", "d"}], "+", 
              RowBox[{"1328", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"428", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "5"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2304"}], "+", 
              RowBox[{"6912", " ", "d"}], "-", 
              RowBox[{"6592", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2604", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"416", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[580]:=",ExpressionUUID->"d1eabf64-ad36-4035-aba6-df05e7cbbba4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"4", ",", "5"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "d"]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"14", " ", "d"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          SuperscriptBox["d", "3"]}], ")"}], " ", 
        SubsuperscriptBox["M", "1", "6"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"8", " ", "d"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          SuperscriptBox["d", "3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "2", "2"], "-", 
          SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"16", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
        SubsuperscriptBox["M", "1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"14", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"6", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "1", "4"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "+", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "2"]}]], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"6", " ", "d"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "4"]}]], 
      "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "576"}], "+", 
           RowBox[{"1152", " ", "d"}], "-", 
           RowBox[{"924", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"370", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"6", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"70", " ", "d"}], "-", 
              RowBox[{"34", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"46", " ", "d"}], "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "-", 
              RowBox[{"308", " ", "d"}], "+", 
              RowBox[{"306", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"60", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "336"}], "+", 
              RowBox[{"484", " ", "d"}], "-", 
              RowBox[{"278", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"58", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"768", "-", 
              RowBox[{"2824", " ", "d"}], "+", 
              RowBox[{"2042", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"394", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"864", "-", 
              RowBox[{"1872", " ", "d"}], "+", 
              RowBox[{"1424", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"368", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "216"}], "+", 
              RowBox[{"118", " ", "d"}], "-", 
              RowBox[{"118", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"316", " ", "d"}], "+", 
              RowBox[{"326", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"76", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"240", "-", 
              RowBox[{"716", " ", "d"}], "+", 
              RowBox[{"532", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"143", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "144"}], "+", 
              RowBox[{"84", " ", "d"}], "-", 
              RowBox[{"22", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96", "-", 
              RowBox[{"440", " ", "d"}], "+", 
              RowBox[{"296", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"26", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "5"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"672", "-", 
              RowBox[{"2552", " ", "d"}], "+", 
              RowBox[{"3376", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1682", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"308", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1440"}], "+", 
              RowBox[{"4536", " ", "d"}], "-", 
              RowBox[{"4928", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2238", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"418", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"480", "-", 
              RowBox[{"1192", " ", "d"}], "+", 
              RowBox[{"1032", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"474", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"120", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1344"}], "+", 
              RowBox[{"4576", " ", "d"}], "-", 
              RowBox[{"5636", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2886", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"592", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3648", "-", 
              RowBox[{"13216", " ", "d"}], "+", 
              RowBox[{"17148", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"8426", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"1512", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"81", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "576"}], "+", 
              RowBox[{"1248", " ", "d"}], "-", 
              RowBox[{"588", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"338", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"25", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "960"}], "+", 
              RowBox[{"2912", " ", "d"}], "-", 
              RowBox[{"2732", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1234", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"280", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8633829368130836`*^9, 3.8633829540408077`*^9}, {
  3.8633836491110697`*^9, 3.863383687897531*^9}},
 CellLabel->
  "In[577]:=",ExpressionUUID->"e3702db5-6e30-47a0-a634-495148cabc2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"2", ",", "6"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["M", 
           RowBox[{"12", ",", "3"}]]}], "+", 
         RowBox[{"d", " ", 
          SubscriptBox["M", 
           RowBox[{"12", ",", "3"}]]}]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubsuperscriptBox["M", "2", "2"]}], "+", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "3"]}]]}], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", 
           RowBox[{"88", " ", "d"}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["d", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "d", " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"20", "-", 
              RowBox[{"17", " ", "d"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", "-", 
              RowBox[{"16", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"16", " ", "d"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "72"}], "+", 
              RowBox[{"128", " ", "d"}], "-", 
              RowBox[{"60", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"13", " ", "d"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"22", " ", "d"}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              RowBox[{"92", " ", "d"}], "-", 
              RowBox[{"50", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"14", " ", "d"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"6", " ", "d"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "5"]}]], 
      "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3072"}], "+", 
           RowBox[{"6784", " ", "d"}], "-", 
           RowBox[{"5776", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"2348", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"452", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "14"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1536", "-", 
              RowBox[{"1184", " ", "d"}], "+", 
              RowBox[{"112", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"38", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5376", "-", 
              RowBox[{"8416", " ", "d"}], "+", 
              RowBox[{"4672", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1074", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"87", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1152", "-", 
              RowBox[{"1728", " ", "d"}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"166", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"960", "-", 
              RowBox[{"1808", " ", "d"}], "+", 
              RowBox[{"1080", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"234", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"768", "-", 
              RowBox[{"1312", " ", "d"}], "+", 
              RowBox[{"800", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"198", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4992", "-", 
              RowBox[{"13280", " ", "d"}], "+", 
              RowBox[{"10152", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2566", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"207", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"6720", "-", 
              RowBox[{"14768", " ", "d"}], "+", 
              RowBox[{"10816", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2802", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"229", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4608"}], "+", 
              RowBox[{"4032", " ", "d"}], "-", 
              RowBox[{"520", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"222", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"768", "+", 
              RowBox[{"2240", " ", "d"}], "-", 
              RowBox[{"4720", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2660", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"548", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16896"}], "+", 
              RowBox[{"56704", " ", "d"}], "-", 
              RowBox[{"62128", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"28148", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"5252", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"339", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9984"}], "+", 
              RowBox[{"36160", " ", "d"}], "-", 
              RowBox[{"43472", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"21772", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"4588", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"337", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3072", "-", 
              RowBox[{"5248", " ", "d"}], "+", 
              RowBox[{"3440", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1060", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"148", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11520"}], "+", 
              RowBox[{"34176", " ", "d"}], "-", 
              RowBox[{"36352", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"17252", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"3632", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"271", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10752"}], "+", 
              RowBox[{"35648", " ", "d"}], "-", 
              RowBox[{"40512", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"18052", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"3000", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"159", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"54528", "-", 
              RowBox[{"165632", " ", "d"}], "+", 
              RowBox[{"176032", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"81092", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"16064", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"1115", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"6464", " ", "d"}], "-", 
              RowBox[{"7776", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3948", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"888", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7680"}], "+", 
              RowBox[{"19456", " ", "d"}], "-", 
              RowBox[{"16432", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5412", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"572", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13824"}], "+", 
              RowBox[{"44448", " ", "d"}], "-", 
              RowBox[{"49776", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"23236", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"4452", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"293", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21504"}], "+", 
              RowBox[{"71872", " ", "d"}], "-", 
              RowBox[{"85200", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"42220", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"8676", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"613", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7296"}], "+", 
              RowBox[{"23264", " ", "d"}], "-", 
              RowBox[{"24688", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"11308", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2252", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"159", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3072"}], "+", 
              RowBox[{"9856", " ", "d"}], "-", 
              RowBox[{"10640", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5100", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1108", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"89", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10752"}], "+", 
              RowBox[{"31808", " ", "d"}], "-", 
              RowBox[{"31744", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"13396", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2360", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"147", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"5984", " ", "d"}], "-", 
              RowBox[{"8296", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4548", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"998", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23040"}], "+", 
              RowBox[{"78336", " ", "d"}], "-", 
              RowBox[{"94640", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"47156", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"9604", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"667", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5376"}], "+", 
              RowBox[{"16480", " ", "d"}], "-", 
              RowBox[{"18440", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"8892", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1822", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"131", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4608"}], "+", 
              RowBox[{"17856", " ", "d"}], "-", 
              RowBox[{"20704", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"10292", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2288", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"187", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[578]:=",ExpressionUUID->"80e738f6-0a29-4f0f-b2fc-1de0cac104c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"3", ",", "6"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SubsuperscriptBox["M", "2", "2"]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubsuperscriptBox["M", "2", "2"]}], "-", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}]], 
      "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
         SubsuperscriptBox["M", "1", "8"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"11", " ", "d"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"6", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"58", " ", "d"}], "-", 
              RowBox[{"33", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"28", " ", "d"}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"56", " ", "d"}], "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "28"}], "+", 
              RowBox[{"48", " ", "d"}], "-", 
              RowBox[{"23", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"20", "-", 
              RowBox[{"8", " ", "d"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32"}], "+", 
              RowBox[{"70", " ", "d"}], "-", 
              RowBox[{"37", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"28", " ", "d"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["d", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"6", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "5"]}]]}], "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "96"}], "+", 
           RowBox[{"116", " ", "d"}], "-", 
           RowBox[{"39", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["d", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "14"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"880", " ", "d"}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"242", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "-", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"328", " ", "d"}], "+", 
              RowBox[{"194", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"47", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1056", "-", 
              RowBox[{"2512", " ", "d"}], "+", 
              RowBox[{"2054", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"593", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "960"}], "+", 
              RowBox[{"2096", " ", "d"}], "-", 
              RowBox[{"1328", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"322", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"25", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"328", " ", "d"}], "+", 
              RowBox[{"194", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"47", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "192"}], "-", 
              RowBox[{"1696", " ", "d"}], "+", 
              RowBox[{"2116", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"776", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"83", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8256"}], "+", 
              RowBox[{"25792", " ", "d"}], "-", 
              RowBox[{"29780", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"14600", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2989", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"213", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"18816", "-", 
              RowBox[{"58784", " ", "d"}], "+", 
              RowBox[{"61488", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"27908", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"5532", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"389", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"116", " ", "d"}], "-", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2304"}], "+", 
              RowBox[{"4608", " ", "d"}], "-", 
              RowBox[{"3456", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1196", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2496"}], "+", 
              RowBox[{"6304", " ", "d"}], "-", 
              RowBox[{"5756", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2336", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"415", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3456"}], "+", 
              RowBox[{"8736", " ", "d"}], "-", 
              RowBox[{"8336", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3652", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"724", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"116", " ", "d"}], "-", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2112", "-", 
              RowBox[{"2912", " ", "d"}], "+", 
              RowBox[{"1156", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"56", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"31", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "5"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5376"}], "+", 
              RowBox[{"19168", " ", "d"}], "-", 
              RowBox[{"21672", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"9972", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1866", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"119", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6336"}], "+", 
              RowBox[{"23376", " ", "d"}], "-", 
              RowBox[{"28544", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"14224", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2908", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"203", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1920", "-", 
              RowBox[{"3328", " ", "d"}], "+", 
              RowBox[{"2408", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"908", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"178", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"116", " ", "d"}], "-", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3840"}], "+", 
              RowBox[{"11984", " ", "d"}], "-", 
              RowBox[{"11668", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4608", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"713", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"4608", "-", 
              RowBox[{"15456", " ", "d"}], "+", 
              RowBox[{"18912", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"9692", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"2064", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"151", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3072"}], "+", 
              RowBox[{"9856", " ", "d"}], "-", 
              RowBox[{"11580", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5680", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1143", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"79", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7296"}], "+", 
              RowBox[{"23264", " ", "d"}], "-", 
              RowBox[{"24688", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"11308", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2252", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"159", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"116", " ", "d"}], "-", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2688", "-", 
              RowBox[{"14048", " ", "d"}], "+", 
              RowBox[{"16976", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"7860", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"1444", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"85", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "10"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6528"}], "+", 
              RowBox[{"17872", " ", "d"}], "-", 
              RowBox[{"15956", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5776", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"793", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19968"}], "+", 
              RowBox[{"66368", " ", "d"}], "-", 
              RowBox[{"78048", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"38060", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"7608", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"521", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3072"}], "+", 
              RowBox[{"9856", " ", "d"}], "-", 
              RowBox[{"11580", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5680", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1143", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"79", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"18816", "-", 
              RowBox[{"58784", " ", "d"}], "+", 
              RowBox[{"61488", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"27908", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"5532", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"389", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "8"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"116", " ", "d"}], "-", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "10"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863385945007072*^9, 3.8633859843211412`*^9}, 
   3.863386033477377*^9},
 CellLabel->
  "In[576]:=",ExpressionUUID->"b0ae600b-b1ff-418c-9100-99071849dd89"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"4", ",", "6"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "d"]}], ",", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"8", " ", "d"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            SuperscriptBox["d", "3"]}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"16", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"2", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"4", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"2", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["M", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"32", " ", "d"}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["d", "2"]}], "+", 
                SuperscriptBox["d", "3"]}], ")"}]}], " ", 
             SubsuperscriptBox["M", "2", "4"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"20", " ", "d"}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               SuperscriptBox["d", "3"]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "2"], " ", 
             SubsuperscriptBox["M", "3", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"8", " ", "d"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               SuperscriptBox["d", "3"]}], ")"}], " ", 
             SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "1", "4"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "+", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "2"]}]], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["d", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"6", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "4"]}]]}], "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "384"}], "+", 
           RowBox[{"848", " ", "d"}], "-", 
           RowBox[{"740", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"330", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"316", " ", "d"}], "+", 
              RowBox[{"326", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"76", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "384"}], "+", 
              RowBox[{"704", " ", "d"}], "-", 
              RowBox[{"456", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"136", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"288", "-", 
              RowBox[{"432", " ", "d"}], "+", 
              RowBox[{"246", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"62", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"240", "-", 
              RowBox[{"380", " ", "d"}], "+", 
              RowBox[{"214", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"66", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"232", " ", "d"}], "+", 
              RowBox[{"118", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"38", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"672", "-", 
              RowBox[{"1952", " ", "d"}], "+", 
              RowBox[{"1842", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"522", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"336", "-", 
              RowBox[{"484", " ", "d"}], "+", 
              RowBox[{"86", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"58", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"424", " ", "d"}], "+", 
              RowBox[{"294", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"86", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96", "-", 
              RowBox[{"440", " ", "d"}], "+", 
              RowBox[{"296", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"26", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "5"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1248"}], "+", 
              RowBox[{"4448", " ", "d"}], "-", 
              RowBox[{"5696", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2828", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"526", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1440", "-", 
              RowBox[{"4152", " ", "d"}], "+", 
              RowBox[{"3952", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1758", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"386", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"33", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{"24", "-", 
              RowBox[{"10", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96", "+", 
              RowBox[{"568", " ", "d"}], "-", 
              RowBox[{"920", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"426", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"70", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"5744", " ", "d"}], "-", 
              RowBox[{"6560", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3012", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"562", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"37", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "288"}], "+", 
              RowBox[{"1848", " ", "d"}], "-", 
              RowBox[{"2344", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1122", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"218", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"768", "-", 
              RowBox[{"1216", " ", "d"}], "+", 
              RowBox[{"800", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"320", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"82", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"6416", " ", "d"}], "-", 
              RowBox[{"6908", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2830", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"460", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "672"}], "+", 
              RowBox[{"2552", " ", "d"}], "-", 
              RowBox[{"3376", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1682", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"308", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2112"}], "+", 
              RowBox[{"7232", " ", "d"}], "-", 
              RowBox[{"8868", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4382", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"852", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1824"}], "+", 
              RowBox[{"5144", " ", "d"}], "-", 
              RowBox[{"5048", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2278", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"484", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"39", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "384"}], "+", 
              RowBox[{"464", " ", "d"}], "-", 
              RowBox[{"196", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"58", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863386081909389*^9, 3.8633861191856527`*^9}, 
   3.863386388523615*^9},
 CellLabel->
  "In[575]:=",ExpressionUUID->"d9b9faf1-4196-45d2-8078-c0676ac5bb17"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"2", ",", "7"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "1", "2"]}], "-", 
         SubscriptBox["M", 
          RowBox[{"12", ",", "3"}]]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubsuperscriptBox["M", "2", "2"]}], "+", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", 
           RowBox[{"88", " ", "d"}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["d", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"20", "-", 
              RowBox[{"17", " ", "d"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{"3", " ", "d", " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"16", " ", "d"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", "-", 
              RowBox[{"16", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"13", " ", "d"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"72", "-", 
              RowBox[{"128", " ", "d"}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"14", " ", "d"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"40", "-", 
              RowBox[{"92", " ", "d"}], "+", 
              RowBox[{"50", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"22", " ", "d"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"6", " ", "d"}], "+", 
          SuperscriptBox["d", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "5"]}]], 
      "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3072"}], "+", 
           RowBox[{"6784", " ", "d"}], "-", 
           RowBox[{"5776", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"2348", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"452", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "14"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5376", "-", 
              RowBox[{"8416", " ", "d"}], "+", 
              RowBox[{"4672", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1074", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"87", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1536", "-", 
              RowBox[{"1184", " ", "d"}], "+", 
              RowBox[{"112", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"38", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"768", "-", 
              RowBox[{"1312", " ", "d"}], "+", 
              RowBox[{"800", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"198", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"960", "-", 
              RowBox[{"1808", " ", "d"}], "+", 
              RowBox[{"1080", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"234", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1152", "-", 
              RowBox[{"1728", " ", "d"}], "+", 
              RowBox[{"864", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"166", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4608"}], "+", 
              RowBox[{"4032", " ", "d"}], "-", 
              RowBox[{"520", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"222", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"6720", "-", 
              RowBox[{"14768", " ", "d"}], "+", 
              RowBox[{"10816", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2802", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"229", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4992", "-", 
              RowBox[{"13280", " ", "d"}], "+", 
              RowBox[{"10152", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2566", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"207", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3072"}], "+", 
              RowBox[{"5248", " ", "d"}], "-", 
              RowBox[{"3440", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1060", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"148", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9984", "-", 
              RowBox[{"36160", " ", "d"}], "+", 
              RowBox[{"43472", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"21772", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"4588", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"337", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16896", "-", 
              RowBox[{"56704", " ", "d"}], "+", 
              RowBox[{"62128", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"28148", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"5252", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"339", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"768", "+", 
              RowBox[{"2240", " ", "d"}], "-", 
              RowBox[{"4720", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2660", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"548", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"6464", " ", "d"}], "-", 
              RowBox[{"7776", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3948", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"888", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"54528", "-", 
              RowBox[{"165632", " ", "d"}], "+", 
              RowBox[{"176032", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"81092", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"16064", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"1115", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10752"}], "+", 
              RowBox[{"35648", " ", "d"}], "-", 
              RowBox[{"40512", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"18052", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"3000", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"159", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11520"}], "+", 
              RowBox[{"34176", " ", "d"}], "-", 
              RowBox[{"36352", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"17252", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"3632", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"271", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3072"}], "+", 
              RowBox[{"9856", " ", "d"}], "-", 
              RowBox[{"10640", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5100", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1108", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"89", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7296"}], "+", 
              RowBox[{"23264", " ", "d"}], "-", 
              RowBox[{"24688", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"11308", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2252", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"159", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21504"}], "+", 
              RowBox[{"71872", " ", "d"}], "-", 
              RowBox[{"85200", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"42220", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"8676", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"613", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13824"}], "+", 
              RowBox[{"44448", " ", "d"}], "-", 
              RowBox[{"49776", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"23236", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"4452", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"293", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7680"}], "+", 
              RowBox[{"19456", " ", "d"}], "-", 
              RowBox[{"16432", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5412", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"572", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4608"}], "+", 
              RowBox[{"17856", " ", "d"}], "-", 
              RowBox[{"20704", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"10292", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2288", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"187", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5376"}], "+", 
              RowBox[{"16480", " ", "d"}], "-", 
              RowBox[{"18440", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"8892", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1822", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"131", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23040"}], "+", 
              RowBox[{"78336", " ", "d"}], "-", 
              RowBox[{"94640", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"47156", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"9604", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"667", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"5984", " ", "d"}], "-", 
              RowBox[{"8296", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4548", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"998", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10752"}], "+", 
              RowBox[{"31808", " ", "d"}], "-", 
              RowBox[{"31744", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"13396", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"2360", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"147", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863386144114088*^9, 3.863386152033128*^9}, {
  3.863386236454439*^9, 3.863386258648489*^9}},
 CellLabel->
  "In[571]:=",ExpressionUUID->"8b5f1ece-c953-44de-8158-89bc9e973d98"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"3", ",", "7"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["M", "2", "2"]}], "-", 
         SubscriptBox["M", 
          RowBox[{"12", ",", "3"}]]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SubsuperscriptBox["M", "1", "2"], " ", 
          SubsuperscriptBox["M", "2", "2"]}], "+", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32"}], "+", 
           RowBox[{"48", " ", "d"}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["d", "3"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"106", " ", "d"}], "-", 
              RowBox[{"57", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"88", " ", "d"}], "-", 
              RowBox[{"38", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"100", " ", "d"}], "-", 
              RowBox[{"44", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"56", " ", "d"}], "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              RowBox[{"54", " ", "d"}], "-", 
              RowBox[{"23", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"13", " ", "d"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"32", "-", 
              RowBox[{"70", " ", "d"}], "+", 
              RowBox[{"37", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"14", "-", 
              RowBox[{"15", " ", "d"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}]}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["d", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"6", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "5"]}]]}], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1536"}], "+", 
           RowBox[{"3392", " ", "d"}], "-", 
           RowBox[{"2912", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"1196", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"232", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "14"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1536", "-", 
              RowBox[{"1856", " ", "d"}], "+", 
              RowBox[{"792", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"134", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1920", "-", 
              RowBox[{"2944", " ", "d"}], "+", 
              RowBox[{"1840", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"522", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"51", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2304", "-", 
              RowBox[{"7776", " ", "d"}], "+", 
              RowBox[{"6464", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1914", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"187", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"4800", "-", 
              RowBox[{"10576", " ", "d"}], "+", 
              RowBox[{"8160", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2158", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"179", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"768", "-", 
              RowBox[{"3232", " ", "d"}], "+", 
              RowBox[{"1936", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"194", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3072"}], "+", 
              RowBox[{"6784", " ", "d"}], "-", 
              RowBox[{"5776", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2348", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"452", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3072"}], "+", 
              RowBox[{"7744", " ", "d"}], "-", 
              RowBox[{"7232", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3068", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"584", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"41", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8448"}], "+", 
              RowBox[{"20672", " ", "d"}], "-", 
              RowBox[{"18544", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7444", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1316", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"87", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2304"}], "+", 
              RowBox[{"4608", " ", "d"}], "-", 
              RowBox[{"3456", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1196", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"192", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3072"}], "+", 
              RowBox[{"9856", " ", "d"}], "-", 
              RowBox[{"10640", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5100", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1108", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"89", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16896", "-", 
              RowBox[{"48064", " ", "d"}], "+", 
              RowBox[{"53056", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"25276", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"5000", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"337", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"22272", "-", 
              RowBox[{"67520", " ", "d"}], "+", 
              RowBox[{"78608", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"40348", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"8956", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"693", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2304"}], "+", 
              RowBox[{"6912", " ", "d"}], "-", 
              RowBox[{"6592", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2604", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"416", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"6464", " ", "d"}], "-", 
              RowBox[{"7776", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3948", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"888", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"7296", "-", 
              RowBox[{"23264", " ", "d"}], "+", 
              RowBox[{"24688", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"11308", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"2252", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"159", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33792"}], "+", 
              RowBox[{"111296", " ", "d"}], "-", 
              RowBox[{"131520", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"64940", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"13248", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"929", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{"512", "-", 
              RowBox[{"1504", " ", "d"}], "+", 
              RowBox[{"1328", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"428", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "5"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1536"}], "+", 
              RowBox[{"5696", " ", "d"}], "-", 
              RowBox[{"6048", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2604", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"456", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"25", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10752"}], "+", 
              RowBox[{"22208", " ", "d"}], "-", 
              RowBox[{"17760", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"6820", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1248", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"87", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1344"}], "+", 
              RowBox[{"7024", " ", "d"}], "-", 
              RowBox[{"9320", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"4800", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1006", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"71", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16128"}], "+", 
              RowBox[{"57024", " ", "d"}], "-", 
              RowBox[{"66416", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"31636", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"6148", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"407", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "960"}], "+", 
              RowBox[{"5552", " ", "d"}], "-", 
              RowBox[{"7320", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"3600", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"690", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7680"}], "+", 
              RowBox[{"13888", " ", "d"}], "-", 
              RowBox[{"9344", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2884", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"424", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9216", "-", 
              RowBox[{"12672", " ", "d"}], "+", 
              RowBox[{"5072", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"76", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"308", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "10"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54528"}], "+", 
              RowBox[{"165632", " ", "d"}], "-", 
              RowBox[{"176032", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"81092", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"16064", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"1115", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21504"}], "+", 
              RowBox[{"71872", " ", "d"}], "-", 
              RowBox[{"85200", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"42220", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"8676", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"613", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19968"}], "+", 
              RowBox[{"66368", " ", "d"}], "-", 
              RowBox[{"78048", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"38060", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"7608", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"521", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "43008"}], "+", 
              RowBox[{"127232", " ", "d"}], "-", 
              RowBox[{"128752", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"54692", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"9524", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"575", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "8"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5376", "-", 
              RowBox[{"3712", " ", "d"}], "-", 
              RowBox[{"2208", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"2324", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"528", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"23", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "10"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863386264211705*^9, 3.863386313261134*^9}, 
   3.863386370152371*^9, 3.863386482969355*^9},
 CellLabel->
  "In[574]:=",ExpressionUUID->"f988f2ae-5b01-4351-8832-91b2e21f8e3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"4", ",", "7"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2", "d"], ",", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"14", " ", "d"}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            SuperscriptBox["d", "3"]}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "6"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"9", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "-", "d", "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SubsuperscriptBox["M", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"14", " ", "d"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               SuperscriptBox["d", "3"]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "4"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"32", " ", "d"}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               SuperscriptBox["d", "3"]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "2"], " ", 
             SubsuperscriptBox["M", "3", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", 
               RowBox[{"2", " ", "d"}], "+", 
               SuperscriptBox["d", "2"], "+", 
               SuperscriptBox["d", "3"]}], ")"}], " ", 
             SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "1", "4"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "+", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "2"]}]], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["d", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"6", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "4"]}]]}], "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "384"}], "+", 
           RowBox[{"848", " ", "d"}], "-", 
           RowBox[{"780", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"360", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"81", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["d", "5"]}]}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "12"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"136", " ", "d"}], "+", 
              RowBox[{"58", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"29", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"144", "-", 
              RowBox[{"252", " ", "d"}], "+", 
              RowBox[{"232", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"71", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"328", " ", "d"}], "+", 
              RowBox[{"226", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"67", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"240", "-", 
              RowBox[{"404", " ", "d"}], "+", 
              RowBox[{"220", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"63", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"96", "-", 
              RowBox[{"96", " ", "d"}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              SuperscriptBox["d", "4"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"192", "-", 
              RowBox[{"1864", " ", "d"}], "+", 
              RowBox[{"1570", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"371", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"23", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"816", "-", 
              RowBox[{"1988", " ", "d"}], "+", 
              RowBox[{"1784", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"469", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"37", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"480", "-", 
              RowBox[{"976", " ", "d"}], "+", 
              RowBox[{"278", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"63", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"20", " ", "d"}], "-", 
              RowBox[{"19", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["d", "3"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "288"}], "+", 
              RowBox[{"1288", " ", "d"}], "-", 
              RowBox[{"1684", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"830", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"155", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1152", "-", 
              RowBox[{"4224", " ", "d"}], "+", 
              RowBox[{"4460", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1928", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"355", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"25", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"672", "-", 
              RowBox[{"680", " ", "d"}], "+", 
              RowBox[{"236", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"62", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "5"]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "384"}], "+", 
              RowBox[{"2000", " ", "d"}], "-", 
              RowBox[{"2364", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"1092", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"207", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"672", "-", 
              RowBox[{"2072", " ", "d"}], "+", 
              RowBox[{"2420", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1174", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"229", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"480", "-", 
              RowBox[{"1984", " ", "d"}], "+", 
              RowBox[{"2948", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1584", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"307", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"17", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "480"}], "+", 
              RowBox[{"1432", " ", "d"}], "-", 
              RowBox[{"1212", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"474", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"105", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"384", "-", 
              RowBox[{"3920", " ", "d"}], "+", 
              RowBox[{"5004", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"2312", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"417", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"23", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"672", "-", 
              RowBox[{"2072", " ", "d"}], "+", 
              RowBox[{"2420", " ", 
               SuperscriptBox["d", "2"]}], "-", 
              RowBox[{"1174", " ", 
               SuperscriptBox["d", "3"]}], "+", 
              RowBox[{"229", " ", 
               SuperscriptBox["d", "4"]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3648"}], "+", 
              RowBox[{"12544", " ", "d"}], "-", 
              RowBox[{"15372", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"7444", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"1377", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"79", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", "3", "4"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1056"}], "+", 
              RowBox[{"2632", " ", "d"}], "-", 
              RowBox[{"2052", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"714", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"129", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["d", "5"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2352"}], "+", 
              RowBox[{"2732", " ", "d"}], "-", 
              RowBox[{"1184", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"265", " ", 
               SuperscriptBox["d", "3"]}], "-", 
              RowBox[{"31", " ", 
               SuperscriptBox["d", "4"]}]}], ")"}], " ", 
            SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863386319124978*^9, 3.86338636275998*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"80a835fc-c5a9-4345-98c3-53e983299286"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "s01", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubscriptBox["M", 
          RowBox[{"12", ",", "3"}]]}], "+", 
        RowBox[{"2", " ", "d", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubscriptBox["M", 
          RowBox[{"12", ",", "3"}]]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}], "-", 
        RowBox[{"d", " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}]}], ")"}]}], 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "-", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
      SubsuperscriptBox["M", "1", "2"]}], 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "-", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
      SubscriptBox["M", 
       RowBox[{"12", ",", "3"}]]}], 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "+", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "2"]}], "-", 
        SubscriptBox["M", 
         RowBox[{"12", ",", "3"}]]}], ")"}]}], 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "+", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8646296315736823`*^9, 3.8646296556121707`*^9}, {
   3.8646297339515033`*^9, 3.864629735191848*^9}, 3.864630474270545*^9, 
   3.8646306490575047`*^9, 3.8646309092427053`*^9, {3.864631632455258*^9, 
   3.864631632842662*^9}},
 CellLabel->
  "In[645]:=",ExpressionUUID->"60955073-ad7c-4a5f-89b4-c3bb77b836a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "s01", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "-", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubscriptBox["M", 
         RowBox[{"12", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubscriptBox["M", 
         RowBox[{"12", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], "-", 
       RowBox[{"d", " ", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}]}], ")"}]}], 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "-", 
       SubsuperscriptBox["M", 
        RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
     SubsuperscriptBox["M", "1", "2"]}], 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "-", 
       SubsuperscriptBox["M", 
        RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
     SubscriptBox["M", 
      RowBox[{"12", ",", "3"}]]}], 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "+", 
       SubsuperscriptBox["M", 
        RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "1", "2"]}], "-", 
       SubscriptBox["M", 
        RowBox[{"12", ",", "3"}]]}], ")"}]}], 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "+", 
       SubsuperscriptBox["M", 
        RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.8646341822908216`*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"9dbc9ed3-8793-4158-8d3e-368b9ee6a7ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"0", ",", "1"}], "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "so1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "2", "2"], " ", 
         SubscriptBox["M", 
          RowBox[{"12", ",", "3"}]]}], "-", 
        RowBox[{"2", " ", "d", " ", 
         SubsuperscriptBox["M", "2", "2"], " ", 
         SubscriptBox["M", 
          RowBox[{"12", ",", "3"}]]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}], "+", 
        RowBox[{"d", " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"]}]}], ")"}]}], 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "+", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "so1", " ", 
      SubscriptBox["M", 
       RowBox[{"12", ",", "3"}]]}], 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "+", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "so1", " ", 
      SubsuperscriptBox["M", "2", "2"]}], 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "-", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "so1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "2", "2"]}], "-", 
        SubscriptBox["M", 
         RowBox[{"12", ",", "3"}]]}], ")"}]}], 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"]}], "+", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.864629645345007*^9, 3.8646296715981827`*^9}, 
   3.8646297445493174`*^9, {3.8646304782366843`*^9, 3.864630485654954*^9}, 
   3.864630651992409*^9, 3.864630916418386*^9, {3.8646316372930994`*^9, 
   3.8646316448123035`*^9}},
 CellLabel->
  "In[646]:=",ExpressionUUID->"81096893-09e3-4076-be0d-c361e1bd1353"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "so1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "+", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["M", "2", "2"], " ", 
        SubscriptBox["M", 
         RowBox[{"12", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", "d", " ", 
        SubsuperscriptBox["M", "2", "2"], " ", 
        SubscriptBox["M", 
         RowBox[{"12", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}], "+", 
       RowBox[{"d", " ", 
        SubsuperscriptBox["M", 
         RowBox[{"12", ",", "3"}], "2"]}]}], ")"}]}], 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "+", 
       SubsuperscriptBox["M", 
        RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "so1", " ", 
     SubscriptBox["M", 
      RowBox[{"12", ",", "3"}]]}], 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "+", 
       SubsuperscriptBox["M", 
        RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "so1", " ", 
     SubsuperscriptBox["M", "2", "2"]}], 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "-", 
       SubsuperscriptBox["M", 
        RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "so1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["M", "2", "2"]}], "-", 
       SubscriptBox["M", 
        RowBox[{"12", ",", "3"}]]}], ")"}]}], 
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SubsuperscriptBox["M", "1", "2"], " ", 
        SubsuperscriptBox["M", "2", "2"]}], "+", 
       SubsuperscriptBox["M", 
        RowBox[{"12", ",", "3"}], "2"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.8646341841508856`*^9},
 CellLabel->
  "Out[646]=",ExpressionUUID->"172d5077-5d14-4641-97fc-0a116e268dbb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           SubsuperscriptBox["M", 
            RowBox[{"12", ",", "3"}], "2"]}], ")"}], "2"]}]], "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
            SubsuperscriptBox["M", "2", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
         SuperscriptBox["s01", "2"], " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "4"]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"7", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
               SuperscriptBox["s01", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "24"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["s01", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "2"]}]], 
      "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
         SubsuperscriptBox["M", "1", "8"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"]}], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["s01", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            SuperscriptBox["s01", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "d", "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "d", "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["s01", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "s00", " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["s01", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"10", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "6"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "2"]}]]}],
      ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["s01", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"10", " ", "d"}], "+", 
             SuperscriptBox["d", "2"]}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
         "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8646296743136806`*^9, 3.864629682455777*^9}, 
   3.8646297586356144`*^9, {3.864630490842527*^9, 3.8646305029174433`*^9}, {
   3.8646309651758766`*^9, 3.8646309676022406`*^9}, {3.864632190915229*^9, 
   3.8646321995754786`*^9}, 3.864633167108396*^9, 3.8646339428574543`*^9, 
   3.864634188448434*^9},
 CellLabel->
  "In[647]:=",ExpressionUUID->"64ca0214-8fef-4fb0-8d88-08075ab4efeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"0", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           SubsuperscriptBox["M", 
            RowBox[{"12", ",", "3"}], "2"]}], ")"}], "2"]}]], "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
            SubsuperscriptBox["M", "2", "6"]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"7", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["so1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
          SubsuperscriptBox["M", "1", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SubsuperscriptBox["M", "1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", "d"}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "-", 
            RowBox[{"3", " ", "d", " ", 
             SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "+", 
            RowBox[{"d", " ", 
             SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SubsuperscriptBox["M", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"6", " ", "d"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", 
             SubsuperscriptBox["M", "2", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
             SubsuperscriptBox["M", "2", "2"], " ", 
             SubsuperscriptBox["M", "3", "2"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
             SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["M", "1", "4"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "+", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "2"]}]], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "2"]}]]}], "4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
           SubsuperscriptBox["M", "1", "8"]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "+", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
            SubsuperscriptBox["M", "3", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
               SuperscriptBox["so1", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
              SubsuperscriptBox["M", "2", "6"]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "d", "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
               SuperscriptBox["so1", "2"], " ", 
               SubsuperscriptBox["M", "3", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
               SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
              SubsuperscriptBox["M", "2", "6"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
            SubsuperscriptBox["M", "3", "6"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
               SuperscriptBox["so1", "2"], " ", 
               SubsuperscriptBox["M", "3", "2"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "soo", " ", 
               SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
          "2"]}]]}], "4", " ", 
      SuperscriptBox["so1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
         SubsuperscriptBox["M", "1", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{"3", " ", "d", " ", 
            SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "2", "2"], "-", 
           SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"10", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"8", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"32", "-", 
                RowBox[{"18", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "4"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", "3", "2"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8646296853404913`*^9, 3.8646296899261436`*^9}, 
   3.864629778143716*^9, {3.864630507180688*^9, 3.8646305301881437`*^9}, {
   3.8646310315008616`*^9, 3.864631062352891*^9}, 3.8646326034975433`*^9, {
   3.8646332121425934`*^9, 3.8646332221342287`*^9}, 3.8646341953245144`*^9},
 CellLabel->
  "In[648]:=",ExpressionUUID->"602a15d9-6694-467d-8a54-b09b58167fd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           SubsuperscriptBox["M", 
            RowBox[{"12", ",", "3"}], "2"]}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32"}], " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "s01", " ", "so1", 
            " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "s01", " ", 
               "so1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "so0", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", "so1", " ", 
            
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "s01", 
               " ", "so1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "so0", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubscriptBox["M", 
          RowBox[{"12", ",", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "s01", " ", "so1", 
            " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", "so1", " ", 
            
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"22", "-", 
                 RowBox[{"11", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", "so1"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "d"}], ")"}], " ", "so0", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "so0"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "so0"}], "d"], "+", 
        FractionBox[
         RowBox[{"8", " ", "s01", " ", "so1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SubsuperscriptBox["M", "1", "2"]}], "+", 
            RowBox[{"d", " ", 
             SubsuperscriptBox["M", "1", "2"]}]}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "1", "2"], "+", 
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"]}], ")"}]}]], 
        "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", "so1", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "2"], "+", 
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "1", "2"], "+", 
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "1", "4"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "2", "2"], "-", 
                 SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "2", "2"], "+", 
                 SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
            "2"]}]], "s01", " ", "so1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"14", " ", "d"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "1", "6"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"8", " ", "d"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"16", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "2", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"14", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "2", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"6", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "so0"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "so0"}], "d"], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", "so1", 
          " ", 
          SubsuperscriptBox["M", "2", "2"]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "1", "2"], "+", 
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"]}], ")"}]}]], 
        "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", "so1", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "2"], "+", 
            SubsuperscriptBox["M", "2", "2"], "-", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "1", "4"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "2", "2"], "-", 
                 SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "2", "2"], "+", 
                 SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
            "2"]}]], "4", " ", "s01", " ", "so1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"8", " ", "d"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "1", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"16", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "2", "2"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"2", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"4", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "2", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"2", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"32", " ", "d"}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", 
                 SubsuperscriptBox["M", "2", "4"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"20", " ", "d"}], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["d", "2"]}], "+", 
                 SuperscriptBox["d", "3"]}], ")"}], " ", 
               SubsuperscriptBox["M", "2", "2"], " ", 
               SubsuperscriptBox["M", "3", "2"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"8", " ", "d"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["d", "2"]}], "+", 
                 SuperscriptBox["d", "3"]}], ")"}], " ", 
               SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "so0"}], "-", 
        FractionBox[
         RowBox[{"2", " ", "so0"}], "d"], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", "so1", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["M", "1", "2"], "-", 
            SubsuperscriptBox["M", "2", "2"], "+", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "1", "2"], "+", 
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"]}], ")"}]}]], 
        "-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", "so1", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["M", "1", "2"]}], "+", 
            SubsuperscriptBox["M", "2", "2"], "+", 
            SubsuperscriptBox["M", "3", "2"]}], ")"}]}], 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             SubsuperscriptBox["M", "2", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "1", "2"], "+", 
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "1", "4"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "2", "2"], "-", 
                 SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["M", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["M", "2", "2"], "+", 
                 SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], 
            "2"]}]], "4", " ", "s01", " ", "so1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"14", " ", "d"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SubsuperscriptBox["M", "1", "6"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"5", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "2", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"9", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "-", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"5", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "2", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "-", "d", "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"14", " ", "d"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["d", "2"]}], "+", 
                 SuperscriptBox["d", "3"]}], ")"}], " ", 
               SubsuperscriptBox["M", "2", "4"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"32", " ", "d"}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["d", "2"]}], "+", 
                 SuperscriptBox["d", "3"]}], ")"}], " ", 
               SubsuperscriptBox["M", "2", "2"], " ", 
               SubsuperscriptBox["M", "3", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16"}], "+", 
                 RowBox[{"2", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"], "+", 
                 SuperscriptBox["d", "3"]}], ")"}], " ", 
               SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8646296922481747`*^9, 3.8646296972843933`*^9}, 
   3.864629799864834*^9, {3.8646305326833377`*^9, 3.8646305429776506`*^9}, 
   3.864631105480325*^9, {3.864631290995414*^9, 3.864631292880459*^9}, 
   3.864632647202338*^9, {3.8646329199614906`*^9, 3.8646329338865843`*^9}, {
   3.864633309927441*^9, 3.8646333178790846`*^9}, 3.8646342020873775`*^9},
 CellLabel->
  "In[649]:=",ExpressionUUID->"7dade517-9749-476b-ba63-57d0372027c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"3", ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "-", 
           SubsuperscriptBox["M", 
            RowBox[{"12", ",", "3"}], "2"]}], ")"}], "3"]}]], "8", " ", "s01",
       " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox["s01", "2"], " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "6"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", "d", " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "d", " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{"96", " ", 
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"8", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               SuperscriptBox["s01", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"120", " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "60"}], "+", 
              RowBox[{"47", " ", "d"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "3"]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
               SuperscriptBox["s01", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "30"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
               SuperscriptBox["s01", "2"]}], "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"120", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"6", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["s01", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["s01", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"5", " ", "d"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"]}]}], ")"}], " ", "s00", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", "s01", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", 
               SuperscriptBox["d", "2"]}], ")"}], " ", "s00", " ", 
             SubsuperscriptBox["M", "1", "12"]}], "-", 
            RowBox[{"3", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "6"]}], "+", 
            RowBox[{"6", " ", "d", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                SuperscriptBox["s01", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "2", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "96"}], "+", 
                  RowBox[{"56", " ", "d"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["d", "2"]}], "+", 
                  SuperscriptBox["d", "3"]}], ")"}], " ", 
                SuperscriptBox["s01", "2"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "32"}], "-", 
                  RowBox[{"4", " ", "d"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "2", "2"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "32"}], "-", 
                  RowBox[{"4", " ", "d"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SubsuperscriptBox["M", "1", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"12", " ", "d"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "2", "4"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "36"}], "-", 
                  RowBox[{"4", " ", "d"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["d", "2"]}], "+", 
                  SuperscriptBox["d", "3"]}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"12", " ", "d"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36"}], "-", 
                    RowBox[{"4", " ", "d"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"28", " ", "d"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "s00", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["M", "1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"56", " ", "d"}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["d", "2"]}]}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "2", "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", "d"}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"56", " ", "d"}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["d", "2"]}]}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["s01", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"40", " ", "d"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "s00", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["M", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"16", " ", "d"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["d", "2"]}]}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "2", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"72", "-", 
                  RowBox[{"86", " ", "d"}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["d", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["d", "3"]}]}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"16", " ", "d"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["d", "2"]}]}], ")"}], " ", "s00", " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"72", "-", 
                    RowBox[{"86", " ", "d"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["d", "3"]}]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"16", " ", "d"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "s00", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "112"}], "+", 
                    RowBox[{"82", " ", "d"}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["d", "3"]}]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", 
                   SubsuperscriptBox["M", "3", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"16", " ", "d"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "s00", " ", 
                   SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "+", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
           SubsuperscriptBox["M", "1", "12"]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SuperscriptBox["s01", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "5"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"72", "-", 
                RowBox[{"16", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "2"]}], "-", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"28", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28"}], "+", "d"}], ")"}], " ", "d", " ", 
                 SuperscriptBox["s01", "2"]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"208", "-", 
                RowBox[{"26", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"]}], "+", 
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", "d"}], ")"}], " ", "d", " ", 
                 SuperscriptBox["s01", "2"]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"108", "-", 
                    RowBox[{"22", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["M", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "96"}], "-", 
                   RowBox[{"10", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"66", "-", 
                   RowBox[{"16", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", 
                 SubsuperscriptBox["M", "3", "2"]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "6"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "-", 
                RowBox[{"28", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "72"}], "-", 
                   RowBox[{"4", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"84", "-", 
                   RowBox[{"16", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", 
                 SubsuperscriptBox["M", "3", "2"]}], "+", 
                RowBox[{"21", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
           SubsuperscriptBox["M", "1", "12"]}], "-", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           SuperscriptBox["s01", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "5"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"72", "-", 
                RowBox[{"16", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"]}], "-", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "2"]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "4"]}], "-", 
             RowBox[{
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28"}], "+", "d"}], ")"}], " ", "d", " ", 
                 SuperscriptBox["s01", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"28", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", "d"}], ")"}], " ", "d", " ", 
              SuperscriptBox["s01", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"208", "-", 
                    RowBox[{"26", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "15"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "6"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"108", "-", 
                RowBox[{"22", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"96", "+", 
                   RowBox[{"10", " ", "d"}], "-", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"66", "-", 
                   RowBox[{"16", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", 
                 SubsuperscriptBox["M", "3", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "2", "6"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "72"}], "-", 
                RowBox[{"4", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "-", 
                   RowBox[{"28", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"]}], "-", 
                RowBox[{"21", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"84", "-", 
                   RowBox[{"16", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", 
                 SubsuperscriptBox["M", "3", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                 SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
       ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8646297165601225`*^9, 3.8646297204484076`*^9}, 
   3.8646298583964825`*^9, {3.864630624585369*^9, 3.864630637492428*^9}, {
   3.864630832061739*^9, 3.8646308353735476`*^9}, {3.8646312947719054`*^9, 
   3.864631352596279*^9}, 3.8646326524411125`*^9, 3.864632863457965*^9, 
   3.8646333418755417`*^9, 3.8646336775324326`*^9, 3.8646342073690844`*^9},
 CellLabel->
  "In[650]:=",ExpressionUUID->"f8e3795e-ebbe-4d6a-9121-9bc7f12b32a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"0", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "-", 
           SubsuperscriptBox["M", 
            RowBox[{"12", ",", "3"}], "2"]}], ")"}], "3"]}]], "8", " ", "so1",
       " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"192", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
            SubsuperscriptBox["M", "2", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "60"}], "+", 
              RowBox[{"47", " ", "d"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "-", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "d", " ", 
               SuperscriptBox["so1", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"6", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["so1", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"48", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "30"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", "2", "2"], " ", 
         SubscriptBox["M", 
          RowBox[{"12", ",", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"8", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"12", "-", 
                 RowBox[{"5", " ", "d"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"]}]}], ")"}], " ", "soo", " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "so1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["M", "1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], " ", 
              SuperscriptBox["so1", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
              SubsuperscriptBox["M", "2", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
              SubsuperscriptBox["M", "2", "4"]}], "-", 
             RowBox[{"5", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28"}], "+", "d"}], ")"}], " ", "d", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
              SubsuperscriptBox["M", "2", "6"]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"72", "-", 
                   RowBox[{"16", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"11", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["so1", "2"], " ", 
                 SubsuperscriptBox["M", "3", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
              SubsuperscriptBox["M", "2", "6"]}], "+", 
             RowBox[{"5", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"72", "+", 
                   RowBox[{"4", " ", "d"}], "-", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   RowBox[{"14", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["so1", "2"], " ", 
                 SubsuperscriptBox["M", "3", "2"]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
              SubsuperscriptBox["M", "2", "8"]}], "+", 
             RowBox[{"5", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"108", "-", 
                   RowBox[{"22", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"32", "-", 
                   RowBox[{"12", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["so1", "2"], " ", 
                 SubsuperscriptBox["M", "3", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["so1", "2"], " ", 
                 SubsuperscriptBox["M", "3", "4"]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
              SubsuperscriptBox["M", "2", "8"]}], "+", 
             RowBox[{"5", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "d"}], ")"}], " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "-", 
             RowBox[{
              SubsuperscriptBox["M", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", "d"}], ")"}], " ", "d", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"264", "-", 
                   RowBox[{"74", " ", "d"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["so1", "2"], " ", 
                 SubsuperscriptBox["M", "3", "2"]}], "+", 
                RowBox[{"21", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"24", "-", 
                   RowBox[{"46", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["so1", "2"], " ", 
                 SubsuperscriptBox["M", "3", "4"]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                 SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", "so1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
             SubsuperscriptBox["M", "1", "12"]}], "+", 
            RowBox[{"18", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
             SubsuperscriptBox["M", "1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["M", "2", "2"], "+", 
               SubsuperscriptBox["M", "3", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["M", "1", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    RowBox[{"56", " ", "d"}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "soo", " ", 
                  SubsuperscriptBox["M", "2", "4"]}], ")"}]}], "-", 
               RowBox[{"15", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"12", " ", 
             SubsuperscriptBox["M", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    RowBox[{"16", " ", "d"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "soo", " ", 
                  SubsuperscriptBox["M", "2", "6"]}], ")"}]}], "-", 
               RowBox[{"5", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{"d", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], "2"], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "2", "8"]}], "-", 
               RowBox[{"3", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "3", "8"]}], "+", 
               RowBox[{"6", " ", "d", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "96"}], "+", 
                    RowBox[{"56", " ", "d"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["M", "2", "4"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"5", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"12", " ", "d"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "2", "8"]}], "-", 
               RowBox[{"45", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "3", "8"]}], "+", 
               RowBox[{"36", " ", "d", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "2", "4"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"8", " ", "d"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["M", "2", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"72", "-", 
                    RowBox[{"86", " ", "d"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["d", "3"]}]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"16", " ", "d"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "32"}], "-", 
                  RowBox[{"4", " ", "d"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "2", "10"]}], "-", 
               RowBox[{"9", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "3", "10"]}], "+", 
               RowBox[{"3", " ", "d", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "2", "4"], " ", 
                SubsuperscriptBox["M", "3", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", "d"}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], "2"], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "6"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "112"}], "+", 
                    RowBox[{"82", " ", "d"}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["d", "3"]}]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"16", " ", "d"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36"}], "-", 
                    RowBox[{"4", " ", "d"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"28", " ", "d"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "+", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "so1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["M", "1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox["so1", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "2", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SubsuperscriptBox["M", "1", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "2", "4"]}], "+", 
               RowBox[{"5", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"28", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "2", "6"]}], "+", 
               RowBox[{"5", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"28", " ", "d"}], "-", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"18", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"14", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"], " ", 
                   SubsuperscriptBox["M", "3", "2"]}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "2", "8"]}], "+", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"72", "-", 
                    RowBox[{"16", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"48", "-", 
                    RowBox[{"14", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"], " ", 
                   SubsuperscriptBox["M", "3", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "d", " ", 
                   SuperscriptBox["so1", "2"], " ", 
                   SubsuperscriptBox["M", "3", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "15"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "2", "8"]}], "-", 
               RowBox[{"5", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "96"}], "-", 
                    RowBox[{"10", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"48", "-", 
                    RowBox[{"20", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"], " ", 
                   SubsuperscriptBox["M", "3", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"], " ", 
                   SubsuperscriptBox["M", "3", "4"]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                SubsuperscriptBox["M", "2", "10"]}], "+", 
               RowBox[{"5", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "d"}], ")"}], " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "8"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"208", "-", 
                    RowBox[{"26", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"66", "-", 
                    RowBox[{"16", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"], " ", 
                   SubsuperscriptBox["M", "3", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "4"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"32", "-", 
                    RowBox[{"12", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"], " ", 
                   SubsuperscriptBox["M", "3", "4"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "6"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"14", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["so1", "2"], " ", 
                   SubsuperscriptBox["M", "3", "6"]}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "soo", " ", 
                   SubsuperscriptBox["M", "3", "8"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "+", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
         ")"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.864631299491104*^9, 3.8646313202305202`*^9}, {
   3.86463135746078*^9, 3.8646313704266243`*^9}, {3.864632867878756*^9, 
   3.864632877089729*^9}, {3.8646333520205536`*^9, 3.8646333745656004`*^9}, 
   3.8646337033048906`*^9, 3.864634230317552*^9},
 CellLabel->
  "In[651]:=",ExpressionUUID->"27bc79d2-a353-43bb-adc5-c9e4e1f1a07c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "-", 
           SubsuperscriptBox["M", 
            RowBox[{"12", ",", "3"}], "2"]}], ")"}], "3"]}]], "8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "64"}], " ", 
         SubsuperscriptBox["M", "1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", "so1", " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "s01", " ", "so0"}], "+", 
              RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "6"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", "so1", " ", 
            SubsuperscriptBox["M", "2", "2"]}], "+", 
           RowBox[{
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"]}], " ", "d", 
               " ", 
               SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                 RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"7", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", "so1", " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"33", "-", 
                 RowBox[{"14", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "s01", " ", "so0"}], "+", 
                 RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "2", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"2", " ", "d"}]}], ")"}], " ", 
               SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "s01", " ", "so0"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "s00", " ", 
                  "so1"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         SubscriptBox["M", 
          RowBox[{"12", ",", "3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"120", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", "so1", " ", 
            SubsuperscriptBox["M", "2", "6"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"26", " ", "d"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", "so1", " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "3"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "192"}], "+", 
                 RowBox[{"139", " ", "d"}], "-", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["d", "2"]}], "+", 
                 SuperscriptBox["d", "3"]}], ")"}], " ", 
               SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"5", " ", "d"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "s01", " ", "so0"}], "+", 
                 RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"66", "-", 
                 RowBox[{"35", " ", "d"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["d", "2"]}]}], ")"}], " ", 
               SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"6", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                 "-", 
                 RowBox[{"d", " ", "s00", " ", "so1"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"80", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", 
            SuperscriptBox["s01", "2"], " ", "so1", " ", 
            SubsuperscriptBox["M", "2", "4"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", 
               SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "s01", " ", "so0"}], "+", 
                 RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "96"}], "+", 
                 RowBox[{"98", " ", "d"}], "-", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["d", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "3"]}]}], ")"}], " ", 
               SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                  "so0"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", "d"}], ")"}], " ", "s00", " ", "so1"}]}],
                 ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "s01", " ", 
              "so0"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "s00", " ", 
              "so1"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "12"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
              SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "+", 
                RowBox[{"44", " ", "d"}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["d", "2"]}], "+", 
                SuperscriptBox["d", "3"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "s01", " ", "so0"}], "+", 
                RowBox[{"d", " ", "s00", " ", "so1"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", "s01", " ", 
                 "so0"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"5", " ", "d"}]}], ")"}], " ", "s00", " ", 
                 "so1"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "s01", " ", 
                   "so0"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "d"}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "6"]}], ")"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"10", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"], " ", "so1", " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "s01", " ", "so0"}], "+", 
                RowBox[{"d", " ", "s00", " ", "so1"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "192"}], "+", 
                   RowBox[{"120", " ", "d"}], "-", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "104"}], "+", 
                   RowBox[{"88", " ", "d"}], "-", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", "so0"}],
                 "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s00", " ", 
                 "so1"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"56", "-", 
                   RowBox[{"30", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "s01", " ", "so0"}], "+", 
                   RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", "d"}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", "s01", " ", 
                   "so0"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "4"]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "96"}], "+", 
                RowBox[{"76", " ", "d"}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["d", "2"]}], "+", 
                SuperscriptBox["d", "3"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"], " ", "so1", " ", 
              SubsuperscriptBox["M", "3", "2"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s01", " ", 
                 "so0"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                 "so1"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "176"}], "+", 
                   RowBox[{"116", " ", "d"}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "so0"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"7", " ", "d"}]}], ")"}], " ", "s01", " ", "so0"}],
                 "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", "s00", " ", 
                 "so1"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "6"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "+", 
                RowBox[{"56", " ", "d"}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["d", "2"]}], "+", 
                SuperscriptBox["d", "3"]}], ")"}], " ", 
              SuperscriptBox["s01", "2"], " ", "so1", " ", 
              SubsuperscriptBox["M", "3", "4"]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "d"}], ")"}], " ", "s00", " ", "so1"}]}], 
               ")"}], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "+", 
                   RowBox[{"20", " ", "d"}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "132"}], "+", 
                   RowBox[{"98", " ", "d"}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", 
                 SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"17", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
               RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
             SubsuperscriptBox["M", "1", "12"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "2"]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                  RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                  RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "4"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                  RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"6", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                    RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "6"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "4"]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                  RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "128"}], "+", 
                    RowBox[{"112", " ", "d"}], "-", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "144"}], "+", 
                    RowBox[{"116", " ", "d"}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "d"}], ")"}], " ", "s01", " ", 
                   "so0"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "6"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "24"}], "+", "d"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                  RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "48"}], "+", 
                    RowBox[{"22", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "168"}], "+", 
                    RowBox[{"116", " ", "d"}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "d"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "2", "8"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", "d"}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                  RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "8"]}], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"28", " ", "d"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "4"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "144"}], "+", 
                    RowBox[{"108", " ", "d"}], "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"4", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "d"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "2", "4"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "32"}], "+", 
                  RowBox[{"3", " ", "d"}]}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "2"]}], "+", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                  RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "192"}], "+", 
                    RowBox[{"128", " ", "d"}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "+", "d"}], ")"}], " ", "s01", " ", "so0"}],
                     "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "+", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "s01", " ", 
                "so0"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "s00", " ", 
                "so1"}]}], ")"}], " ", 
             SubsuperscriptBox["M", "1", "12"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "48"}], "+", 
                  RowBox[{"44", " ", "d"}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["d", "2"]}], "+", 
                  SuperscriptBox["d", "3"]}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", "s01", " ", 
                   "so0"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", "s01", " ", 
                   "so0"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                  RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "4"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                  RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"6", " ", "d"}], "+", 
                    SuperscriptBox["d", "2"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", "s01", " ", "so0"}], "-", 
                    RowBox[{"s00", " ", "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "s01", " ", "so0"}], "+", 
                  RowBox[{"d", " ", "s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "6"]}], "+", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "-", 
                  RowBox[{"10", " ", "d"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "s01", " ", "so0"}], "+", 
                  RowBox[{"d", " ", "s00", " ", "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "156"}], "+", 
                    RowBox[{"114", " ", "d"}], "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "s01", " ", "so0"}], "+", 
                    RowBox[{"d", " ", "s00", " ", "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "96"}], "+", 
                    RowBox[{"80", " ", "d"}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "s01", " ", "so0"}], "+", 
                    RowBox[{"d", " ", "s00", " ", "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "8"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "48"}], "+", 
                  RowBox[{"56", " ", "d"}], "-", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["d", "2"]}], "+", 
                  SuperscriptBox["d", "3"]}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "6"]}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "8"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "4"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "240"}], "+", 
                    RowBox[{"160", " ", "d"}], "-", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                    SuperscriptBox["s01", "2"], " ", "so1"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "144"}], "+", 
                    RowBox[{"116", " ", "d"}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "208"}], "+", 
                    RowBox[{"140", " ", "d"}], "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                    SuperscriptBox["s01", "2"], " ", "so1"}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "6"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"12", "+", "d"}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "136"}], "+", 
                    RowBox[{"120", " ", "d"}], "-", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"112", "-", 
                    RowBox[{"76", " ", "d"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", "so0"}], 
                    "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{
             SubsuperscriptBox["M", "1", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s01", " ", 
                   "so0"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "96"}], "+", 
                  RowBox[{"76", " ", "d"}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["d", "2"]}], "+", 
                  SuperscriptBox["d", "3"]}], ")"}], " ", 
                SuperscriptBox["s01", "2"], " ", "so1", " ", 
                SubsuperscriptBox["M", "3", "2"]}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s01", " ", 
                   "so0"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                   "so1"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                   SuperscriptBox["s01", "2"], " ", "so1"}], "-", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "so0"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s00", " ", 
                    "so1"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "+", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
         ")"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.86463130337425*^9, 3.8646313209107847`*^9}, {
   3.864631372786331*^9, 3.8646313847480516`*^9}, {3.8646328813675814`*^9, 
   3.8646328902533216`*^9}, 3.864633396090433*^9, 3.864633723200239*^9, 
   3.864634238965797*^9},
 CellLabel->
  "In[652]:=",ExpressionUUID->"4b7a4517-84ff-4662-805a-d4340c6af799"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"]}], "-", 
           SubsuperscriptBox["M", 
            RowBox[{"12", ",", "3"}], "2"]}], ")"}], "3"]}]], "8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["M", 
           RowBox[{"12", ",", "3"}], "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"26", " ", "d"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
               "s01", " ", 
               SuperscriptBox["so1", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                 RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
               SuperscriptBox["so1", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "so0", " ", "so1"}], "+", 
                 RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"32", " ", 
         SubsuperscriptBox["M", "1", "6"], " ", 
         SubsuperscriptBox["M", "2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "so0", " ", "so1"}], "+", 
              RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
            SubsuperscriptBox["M", "2", "4"]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "s01", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "so0", " ", "so1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "s01", " ", 
                  "soo"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SubsuperscriptBox["M", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "s01", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "8"]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "3"]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "6"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"33", "-", 
                 RowBox[{"14", " ", "d"}], "+", 
                 SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "so0", " ", "so1"}], "+", 
                 RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"(", 
                RowBox[{"66", "-", 
                 RowBox[{"35", " ", "d"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["d", "2"]}]}], ")"}], " ", "s01", " ", 
               SuperscriptBox["so1", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"6", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                 "-", 
                 RowBox[{"d", " ", "s01", " ", "soo"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["M", "1", "2"], " ", 
         SubsuperscriptBox["M", 
          RowBox[{"12", ",", "3"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"7", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", "2", "6"]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"5", " ", "d"}], "+", 
              SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
            SuperscriptBox["so1", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "3"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "2", "4"], " ", 
            SubscriptBox["M", 
             RowBox[{"12", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "192"}], "+", 
                 RowBox[{"139", " ", "d"}], "-", 
                 RowBox[{"28", " ", 
                  SuperscriptBox["d", "2"]}], "+", 
                 SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
               SuperscriptBox["so1", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"5", " ", "d"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "so0", " ", "so1"}], "+", 
                 RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["M", "2", "2"], " ", 
            SubsuperscriptBox["M", 
             RowBox[{"12", ",", "3"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"96", "-", 
                 RowBox[{"98", " ", "d"}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["d", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["d", "3"]}]}], ")"}], " ", "s01", " ", 
               SuperscriptBox["so1", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "d"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "so0", " ", 
                  "so1"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", "d"}], ")"}], " ", "s01", " ", "soo"}]}],
                 ")"}], " ", 
               SubscriptBox["M", 
                RowBox[{"12", ",", "3"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
               RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
             SubsuperscriptBox["M", "1", "12"]}], "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"6", " ", "d"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
                SuperscriptBox["so1", "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", 
                   "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "2"]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                  RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                  RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "4"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ",
                 "s01", " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                  RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "s01", 
                   " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                    RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", 
                   "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "6"]}], "+", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"10", " ", "d"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["d", "2"]}]}], ")"}], " ", "s01", " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                  RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "96"}], "+", 
                    RowBox[{"84", " ", "d"}], "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "192"}], "+", 
                    RowBox[{"128", " ", "d"}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["M", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "d"}], ")"}], " ", "so0", " ", 
                   "so1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "s01", " ", 
                   "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "6"]}], "-", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "-", 
                  RowBox[{"10", " ", "d"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                  RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"28", " ", "d"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "d"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "2", "8"]}], ")"}]}], "+", 
               RowBox[{"2", " ", "d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "6"]}], "+", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                  RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "8"]}], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "2"], " ", 
                SubsuperscriptBox["M", "3", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56"}], "+", 
                    RowBox[{"52", " ", "d"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "168"}], "+", 
                    RowBox[{"116", " ", "d"}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                   SuperscriptBox["so1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["M", "2", "4"], " ", 
                SubsuperscriptBox["M", "3", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "144"}], "+", 
                    RowBox[{"108", " ", "d"}], "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"4", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["M", "1", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "d"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"8", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                  SubsuperscriptBox["M", "2", "4"]}], ")"}]}], "+", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "28"}], "+", 
                  RowBox[{"20", " ", "d"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["d", "2"]}]}], ")"}], " ", "s01", " ", 
                SuperscriptBox["so1", "2"], " ", 
                SubsuperscriptBox["M", "3", "2"]}], "+", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                  RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "3", "4"]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "144"}], "+", 
                    RowBox[{"116", " ", "d"}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                   SuperscriptBox["so1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "+", "d"}], ")"}], " ", "so0", " ", "so1"}],
                     "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                   SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "d"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "1", "4"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "-", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["M", "2", "2"], "+", 
                SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
               RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
             SubsuperscriptBox["M", "1", "12"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
              "s01", " ", 
              SuperscriptBox["so1", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "d"}]}], ")"}], " ", "so0", " ", "so1"}],
                 "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s01", " ", 
                 "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "so0", " ", 
                 "so1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "s01", " ", 
                 "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "6"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
              "s01", " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "s01", 
                 " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "48"}], "+", 
                   RowBox[{"44", " ", "d"}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"7", " ", "d"}]}], ")"}], " ", "so0", " ", "so1"}],
                 "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", "s01", " ", 
                 "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "4"]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", 
                 " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                   RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28"}], "+", "d"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "s01", 
                 " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "so0", " ", 
                   "so1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "d"}], ")"}], " ", "s01", " ", 
                   "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "6"]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["M", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", 
                 " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                   RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"24", "+", 
                   RowBox[{"20", " ", "d"}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "18"}], "+", "d"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "s01", 
                 " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"4", " ", "d"}]}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}], " ", "so0", " ", 
                   "so1"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                   "soo"}]}], ")"}], " ", 
                SubsuperscriptBox["M", "2", "8"]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["M", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", 
                 " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                   RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "192"}], "+", 
                   RowBox[{"120", " ", "d"}], "-", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["M", "2", "4"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "80"}], "+", 
                   RowBox[{"72", " ", "d"}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "s01", 
                 " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "so0", " ", "so1"}], "+", 
                RowBox[{"d", " ", "s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "8"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
              "s01", " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "8"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "4"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"296", "-", 
                   RowBox[{"86", " ", "d"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "so0", " ", "so1"}], "+", 
                   RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "176"}], "+", 
                   RowBox[{"116", " ", "d"}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "so0", " ", 
                    "so1"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "s01", 
                   " ", 
                   SuperscriptBox["so1", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "d"}], ")"}], " ", "so0", " ", "so1"}],
                    "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
             RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
           SubsuperscriptBox["M", "1", "12"]}], "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"6", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
              SuperscriptBox["so1", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", "soo"}]}], 
               ")"}], " ", 
              SubsuperscriptBox["M", "2", "2"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SubsuperscriptBox["M", "1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", "soo"}]}], 
               ")"}], " ", 
              SubsuperscriptBox["M", "2", "4"]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"28", "-", 
                RowBox[{"20", " ", "d"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["d", "2"]}]}], ")"}], " ", "s01", " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"]}], "-", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"112", "-", 
                   RowBox[{"76", " ", "d"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "so0", " ", 
                 "so1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                 "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "8"]}], "+", 
             RowBox[{"2", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "8"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "96"}], "+", 
                   RowBox[{"80", " ", "d"}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", "so0", " ", "so1"}], "+", 
                   RowBox[{"d", " ", "s01", " ", "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "2", "4"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "240"}], "+", 
                   RowBox[{"160", " ", "d"}], "-", 
                   RowBox[{"22", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "64"}], "+", 
                   RowBox[{"60", " ", "d"}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["M", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "so0", " ", "so1"}], "+", 
                RowBox[{"d", " ", "s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "6"]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"10", " ", "d"}], "+", 
                SuperscriptBox["d", "2"]}], ")"}], " ", "s01", " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "144"}], "+", 
                   RowBox[{"116", " ", "d"}], "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   RowBox[{"22", " ", "d"}], "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "so0", " ", 
                 "so1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "s01", " ", 
                 "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "6"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
              "s01", " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", "d"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", "s01", 
                 " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "d"}], ")"}], " ", "so0", " ", "so1"}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "d"}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "48"}], "+", 
                   RowBox[{"44", " ", "d"}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                   SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["M", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["M", "2", "2"], "-", 
             SubsuperscriptBox["M", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "d"}], ")"}], " ", "so0", " ", 
                 "so1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"5", " ", "d"}]}], ")"}], " ", "s01", " ", 
                 "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "8"]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"10", " ", "d"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["d", "2"]}]}], ")"}], " ", "s01", " ", 
              SuperscriptBox["so1", "2"], " ", 
              SubsuperscriptBox["M", "3", "6"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"d", " ", "so0", " ", "so1"}], "-", 
                RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
              SubsuperscriptBox["M", "3", "8"]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], " ", 
              SubsuperscriptBox["M", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "176"}], "+", 
                    RowBox[{"144", " ", "d"}], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["d", "2"]}], "+", 
                    SuperscriptBox["d", "3"]}], ")"}], " ", "s01", " ", 
                   SuperscriptBox["so1", "2"]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"6", " ", "d"}], "+", 
                   SuperscriptBox["d", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "so0", " ", "so1"}], "-", 
                   RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              SubsuperscriptBox["M", "2", "4"], " ", 
              SubsuperscriptBox["M", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"296", "-", 
                   RowBox[{"64", " ", "d"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["d", "2"]}]}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "so0", " ", "so1"}], "+", 
                   RowBox[{"s01", " ", "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["M", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "d"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "s01", " ", 
                 SuperscriptBox["so1", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "d"}], ")"}], " ", "so0", " ", 
                    "so1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"7", " ", "d"}]}], ")"}], " ", "s01", " ", 
                    "soo"}]}], ")"}], " ", 
                 SubsuperscriptBox["M", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["M", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "-", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["M", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["M", "2", "2"], "+", 
              SubsuperscriptBox["M", "3", "2"]}], ")"}]}]}], ")"}], "3"]}], 
       ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.864631306498169*^9, 3.8646313214488063`*^9}, {
   3.864631386648714*^9, 3.8646313995067453`*^9}, {3.8646328938008614`*^9, 
   3.8646329030914383`*^9}, 3.864633409167473*^9, 3.864633746932252*^9, 
   3.8646342462059317`*^9},
 CellLabel->
  "In[653]:=",ExpressionUUID->"21dc662d-4be0-4a1d-a603-6ba8b92c5b6c"]
},
WindowSize->{1853, 1021},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (2021\:5e746\:670819\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6fcfbb4b-3a85-4352-9a90-59688ef3eb58"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1726, 50, 114, "Code",ExpressionUUID->"0f919e3c-180e-4105-bb44-830da8d70474"],
Cell[2287, 72, 26294, 682, 875, "Input",ExpressionUUID->"79da00e3-23e5-4458-bc16-cb84862a8cc1"],
Cell[28584, 756, 32298, 831, 939, "Input",ExpressionUUID->"dd87b41f-e53c-4740-bb4e-cf54371b43bd"],
Cell[60885, 1589, 22474, 586, 664, "Input",ExpressionUUID->"2a7e852b-2c18-4647-ae30-534195d35fc5"],
Cell[83362, 2177, 18483, 483, 642, "Input",ExpressionUUID->"02a7b607-d0e3-4c8b-becb-063aab27f65f"],
Cell[101848, 2662, 23291, 609, 769, "Input",ExpressionUUID->"d1eabf64-ad36-4035-aba6-df05e7cbbba4"],
Cell[125142, 3273, 15432, 412, 498, "Input",ExpressionUUID->"e3702db5-6e30-47a0-a634-495148cabc2c"],
Cell[140577, 3687, 23608, 616, 735, "Input",ExpressionUUID->"80e738f6-0a29-4f0f-b2fc-1de0cac104c4"],
Cell[164188, 4305, 26014, 676, 837, "Input",ExpressionUUID->"b0ae600b-b1ff-418c-9100-99071849dd89"],
Cell[190205, 4983, 18175, 475, 564, "Input",ExpressionUUID->"d9b9faf1-4196-45d2-8078-c0676ac5bb17"],
Cell[208383, 5460, 23624, 614, 737, "Input",ExpressionUUID->"8b5f1ece-c953-44de-8158-89bc9e973d98"],
Cell[232010, 6076, 26324, 678, 835, "Input",ExpressionUUID->"f988f2ae-5b01-4351-8832-91b2e21f8e3d"],
Cell[258337, 6756, 17939, 468, 564, "Input",ExpressionUUID->"80a835fc-c5a9-4345-98c3-53e983299286"],
Cell[CellGroupData[{
Cell[276301, 7228, 3089, 90, 87, "Input",ExpressionUUID->"60955073-ad7c-4a5f-89b4-c3bb77b836a6"],
Cell[279393, 7320, 2733, 84, 87, "Output",ExpressionUUID->"9dbc9ed3-8793-4158-8d3e-368b9ee6a7ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282163, 7409, 3139, 92, 87, "Input",ExpressionUUID->"81096893-09e3-4076-be0d-c361e1bd1353"],
Cell[285305, 7503, 2781, 86, 87, "Output",ExpressionUUID->"172d5077-5d14-4641-97fc-0a116e268dbb"]
}, Open  ]],
Cell[288101, 7592, 13756, 377, 483, "Input",ExpressionUUID->"64ca0214-8fef-4fb0-8d88-08075ab4efeb"],
Cell[301860, 7971, 16377, 444, 584, "Input",ExpressionUUID->"602a15d9-6694-467d-8a54-b09b58167fd7"],
Cell[318240, 8417, 22425, 600, 974, "Input",ExpressionUUID->"7dade517-9749-476b-ba63-57d0372027c5"],
Cell[340668, 9019, 38539, 959, 894, "Input",ExpressionUUID->"f8e3795e-ebbe-4d6a-9121-9bc7f12b32a9"],
Cell[379210, 9980, 48091, 1162, 1123, "Input",ExpressionUUID->"27bc79d2-a353-43bb-adc5-c9e4e1f1a07c"],
Cell[427304, 11144, 73707, 1821, 1786, "Input",ExpressionUUID->"4b7a4517-84ff-4662-805a-d4340c6af799"],
Cell[501014, 12967, 78885, 1962, 1983, "Input",ExpressionUUID->"21dc662d-4be0-4a1d-a603-6ba8b92c5b6c"]
}
]
*)


